Four-graviton scattering to three loops in ${\mathcal N}=8$ supergravity

We compute the three-loop scattering amplitude of four gravitons in ${\mathcal N}=8$ supergravity. Our results are analytic formulae for a Laurent expansion of the amplitude in the regulator of dimensional regularisation. The coefficients of this series are closed formulae in terms of well-established harmonic poly-logarithms. Our results display a remarkable degree of simplicity and represent an important stepping stone in the exploration of the structure of scattering amplitudes. In particular, we observe that to this loop order the four graviton amplitude is given by uniform weight $2L$ functions, where $L$ is the loop order.

==> anc/Amp_1Loop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(I*Pi*s)/ep - I*Ls*Pi*s + (I/2)*ep*Ls^2*Pi*s - (I/6)*ep^2*Ls^3*Pi*s + 
 (I/24)*ep^3*Ls^4*Pi*s - (I/120)*ep^4*Ls^5*Pi*s + (I*Pi*s*x)/ep - 
 I*Ls*Pi*s*x + (I/2)*ep*Ls^2*Pi*s*x - (I/6)*ep^2*Ls^3*Pi*s*x + 
 (I/24)*ep^3*Ls^4*Pi*s*x - (I/120)*ep^4*Ls^5*Pi*s*x - (I/6)*ep*Pi^3*s*x + 
 (I/6)*ep^2*Ls*Pi^3*s*x - (I/12)*ep^3*Ls^2*Pi^3*s*x + 
 (I/36)*ep^4*Ls^3*Pi^3*s*x + (3*ep^2*Pi^4*s*x)/40 - (3*ep^3*Ls*Pi^4*s*x)/40 + 
 (3*ep^4*Ls^2*Pi^4*s*x)/80 + (I/120)*ep^3*Pi^5*s*x - 
 (I/120)*ep^4*Ls*Pi^5*s*x + (ep^4*Pi^6*s*x)/560 - (s*H[-1, x])/ep + 
 Ls*s*H[-1, x] - (ep*Ls^2*s*H[-1, x])/2 + (ep^2*Ls^3*s*H[-1, x])/6 - 
 (ep^3*Ls^4*s*H[-1, x])/24 + (ep^4*Ls^5*s*H[-1, x])/120 + 
 (ep*Pi^2*s*H[-1, x])/2 - (ep^2*Ls*Pi^2*s*H[-1, x])/2 + 
 (ep^3*Ls^2*Pi^2*s*H[-1, x])/4 - (ep^4*Ls^3*Pi^2*s*H[-1, x])/12 - 
 (I/6)*ep^2*Pi^3*s*H[-1, x] + (I/6)*ep^3*Ls*Pi^3*s*H[-1, x] - 
 (I/12)*ep^4*Ls^2*Pi^3*s*H[-1, x] + (13*ep^3*Pi^4*s*H[-1, x])/120 - 
 (13*ep^4*Ls*Pi^4*s*H[-1, x])/120 + (I/120)*ep^4*Pi^5*s*H[-1, x] - 
 (s*x*H[-1, x])/ep + Ls*s*x*H[-1, x] - (ep*Ls^2*s*x*H[-1, x])/2 + 
 (ep^2*Ls^3*s*x*H[-1, x])/6 - (ep^3*Ls^4*s*x*H[-1, x])/24 + 
 (ep^4*Ls^5*s*x*H[-1, x])/120 + (ep*Pi^2*s*x*H[-1, x])/2 - 
 (ep^2*Ls*Pi^2*s*x*H[-1, x])/2 + (ep^3*Ls^2*Pi^2*s*x*H[-1, x])/4 - 
 (ep^4*Ls^3*Pi^2*s*x*H[-1, x])/12 + (ep^3*Pi^4*s*x*H[-1, x])/30 - 
 (ep^4*Ls*Pi^4*s*x*H[-1, x])/30 - I*Pi*s*H[0, x] + I*ep*Ls*Pi*s*H[0, x] - 
 (I/2)*ep^2*Ls^2*Pi*s*H[0, x] + (I/6)*ep^3*Ls^3*Pi*s*H[0, x] - 
 (I/24)*ep^4*Ls^4*Pi*s*H[0, x] + (s*x*H[0, x])/ep - Ls*s*x*H[0, x] + 
 (ep*Ls^2*s*x*H[0, x])/2 - (ep^2*Ls^3*s*x*H[0, x])/6 + 
 (ep^3*Ls^4*s*x*H[0, x])/24 - (ep^4*Ls^5*s*x*H[0, x])/120 - 
 (ep*Pi^2*s*x*H[0, x])/2 + (ep^2*Ls*Pi^2*s*x*H[0, x])/2 - 
 (ep^3*Ls^2*Pi^2*s*x*H[0, x])/4 + (ep^4*Ls^3*Pi^2*s*x*H[0, x])/12 - 
 (ep^3*Pi^4*s*x*H[0, x])/30 + (ep^4*Ls*Pi^4*s*x*H[0, x])/30 - 
 I*ep*Pi*s*H[-1, -1, x] + I*ep^2*Ls*Pi*s*H[-1, -1, x] - 
 (I/2)*ep^3*Ls^2*Pi*s*H[-1, -1, x] + (I/6)*ep^4*Ls^3*Pi*s*H[-1, -1, x] + 
 ep^2*Pi^2*s*H[-1, -1, x] - ep^3*Ls*Pi^2*s*H[-1, -1, x] + 
 (ep^4*Ls^2*Pi^2*s*H[-1, -1, x])/2 + (I/3)*ep^3*Pi^3*s*H[-1, -1, x] - 
 (I/3)*ep^4*Ls*Pi^3*s*H[-1, -1, x] - (ep^4*Pi^4*s*H[-1, -1, x])/12 - 
 I*ep*Pi*s*x*H[-1, -1, x] + I*ep^2*Ls*Pi*s*x*H[-1, -1, x] - 
 (I/2)*ep^3*Ls^2*Pi*s*x*H[-1, -1, x] + (I/6)*ep^4*Ls^3*Pi*s*x*H[-1, -1, x] + 
 ep^2*Pi^2*s*x*H[-1, -1, x] - ep^3*Ls*Pi^2*s*x*H[-1, -1, x] + 
 (ep^4*Ls^2*Pi^2*s*x*H[-1, -1, x])/2 + (I/6)*ep^3*Pi^3*s*x*H[-1, -1, x] - 
 (I/6)*ep^4*Ls*Pi^3*s*x*H[-1, -1, x] - (ep^4*Pi^4*s*x*H[-1, -1, x])/120 + 
 s*H[-1, 0, x] - ep*Ls*s*H[-1, 0, x] + (ep^2*Ls^2*s*H[-1, 0, x])/2 - 
 (ep^3*Ls^3*s*H[-1, 0, x])/6 + (ep^4*Ls^4*s*H[-1, 0, x])/24 + 
 I*ep*Pi*s*H[-1, 0, x] - I*ep^2*Ls*Pi*s*H[-1, 0, x] + 
 (I/2)*ep^3*Ls^2*Pi*s*H[-1, 0, x] - (I/6)*ep^4*Ls^3*Pi*s*H[-1, 0, x] - 
 ep^2*Pi^2*s*H[-1, 0, x] + ep^3*Ls*Pi^2*s*H[-1, 0, x] - 
 (ep^4*Ls^2*Pi^2*s*H[-1, 0, x])/2 - (ep^4*Pi^4*s*H[-1, 0, x])/15 - 
 (ep^2*Pi^2*s*x*H[-1, 0, x])/2 + (ep^3*Ls*Pi^2*s*x*H[-1, 0, x])/2 - 
 (ep^4*Ls^2*Pi^2*s*x*H[-1, 0, x])/4 - (ep^4*Pi^4*s*x*H[-1, 0, x])/30 + 
 s*H[0, -1, x] - ep*Ls*s*H[0, -1, x] + (ep^2*Ls^2*s*H[0, -1, x])/2 - 
 (ep^3*Ls^3*s*H[0, -1, x])/6 + (ep^4*Ls^4*s*H[0, -1, x])/24 - 
 (ep^2*Pi^2*s*H[0, -1, x])/2 + (ep^3*Ls*Pi^2*s*H[0, -1, x])/2 - 
 (ep^4*Ls^2*Pi^2*s*H[0, -1, x])/4 + (I/6)*ep^3*Pi^3*s*H[0, -1, x] - 
 (I/6)*ep^4*Ls*Pi^3*s*H[0, -1, x] - (13*ep^4*Pi^4*s*H[0, -1, x])/120 + 
 I*ep*Pi*s*x*H[0, -1, x] - I*ep^2*Ls*Pi*s*x*H[0, -1, x] + 
 (I/2)*ep^3*Ls^2*Pi*s*x*H[0, -1, x] - (I/6)*ep^4*Ls^3*Pi*s*x*H[0, -1, x] - 
 ep^2*Pi^2*s*x*H[0, -1, x] + ep^3*Ls*Pi^2*s*x*H[0, -1, x] - 
 (ep^4*Ls^2*Pi^2*s*x*H[0, -1, x])/2 - (I/6)*ep^3*Pi^3*s*x*H[0, -1, x] + 
 (I/6)*ep^4*Ls*Pi^3*s*x*H[0, -1, x] + (ep^4*Pi^4*s*x*H[0, -1, x])/120 + 
 I*ep*Pi*s*H[0, 0, x] - I*ep^2*Ls*Pi*s*H[0, 0, x] + 
 (I/2)*ep^3*Ls^2*Pi*s*H[0, 0, x] - (I/6)*ep^4*Ls^3*Pi*s*H[0, 0, x] + 
 (ep^2*Pi^2*s*x*H[0, 0, x])/2 - (ep^3*Ls*Pi^2*s*x*H[0, 0, x])/2 + 
 (ep^4*Ls^2*Pi^2*s*x*H[0, 0, x])/4 + (ep^4*Pi^4*s*x*H[0, 0, x])/30 + 
 ep*s*H[-1, -1, -1, x] - ep^2*Ls*s*H[-1, -1, -1, x] + 
 (ep^3*Ls^2*s*H[-1, -1, -1, x])/2 - (ep^4*Ls^3*s*H[-1, -1, -1, x])/6 + 
 (2*I)*ep^2*Pi*s*H[-1, -1, -1, x] - (2*I)*ep^3*Ls*Pi*s*H[-1, -1, -1, x] + 
 I*ep^4*Ls^2*Pi*s*H[-1, -1, -1, x] - (ep^3*Pi^2*s*H[-1, -1, -1, x])/2 + 
 (ep^4*Ls*Pi^2*s*H[-1, -1, -1, x])/2 - (I/2)*ep^4*Pi^3*s*H[-1, -1, -1, x] + 
 ep*s*x*H[-1, -1, -1, x] - ep^2*Ls*s*x*H[-1, -1, -1, x] + 
 (ep^3*Ls^2*s*x*H[-1, -1, -1, x])/2 - (ep^4*Ls^3*s*x*H[-1, -1, -1, x])/6 + 
 (2*I)*ep^2*Pi*s*x*H[-1, -1, -1, x] - (2*I)*ep^3*Ls*Pi*s*x*H[-1, -1, -1, x] + 
 I*ep^4*Ls^2*Pi*s*x*H[-1, -1, -1, x] - (ep^3*Pi^2*s*x*H[-1, -1, -1, x])/2 + 
 (ep^4*Ls*Pi^2*s*x*H[-1, -1, -1, x])/2 - (I/3)*ep^4*Pi^3*s*x*
  H[-1, -1, -1, x] - ep*s*H[-1, -1, 0, x] + ep^2*Ls*s*H[-1, -1, 0, x] - 
 (ep^3*Ls^2*s*H[-1, -1, 0, x])/2 + (ep^4*Ls^3*s*H[-1, -1, 0, x])/6 - 
 I*ep^2*Pi*s*H[-1, -1, 0, x] + I*ep^3*Ls*Pi*s*H[-1, -1, 0, x] - 
 (I/2)*ep^4*Ls^2*Pi*s*H[-1, -1, 0, x] - (ep^3*Pi^2*s*x*H[-1, -1, 0, x])/2 + 
 (ep^4*Ls*Pi^2*s*x*H[-1, -1, 0, x])/2 - ep*s*H[-1, 0, -1, x] + 
 ep^2*Ls*s*H[-1, 0, -1, x] - (ep^3*Ls^2*s*H[-1, 0, -1, x])/2 + 
 (ep^4*Ls^3*s*H[-1, 0, -1, x])/6 - (ep^3*Pi^2*s*H[-1, 0, -1, x])/2 + 
 (ep^4*Ls*Pi^2*s*H[-1, 0, -1, x])/2 - (I/6)*ep^4*Pi^3*s*H[-1, 0, -1, x] - 
 I*ep^2*Pi*s*x*H[-1, 0, -1, x] + I*ep^3*Ls*Pi*s*x*H[-1, 0, -1, x] - 
 (I/2)*ep^4*Ls^2*Pi*s*x*H[-1, 0, -1, x] + (I/6)*ep^4*Pi^3*s*x*
  H[-1, 0, -1, x] + ep*s*H[-1, 0, 0, x] - ep^2*Ls*s*H[-1, 0, 0, x] + 
 (ep^3*Ls^2*s*H[-1, 0, 0, x])/2 - (ep^4*Ls^3*s*H[-1, 0, 0, x])/6 - 
 I*ep^2*Pi*s*H[-1, 0, 0, x] + I*ep^3*Ls*Pi*s*H[-1, 0, 0, x] - 
 (I/2)*ep^4*Ls^2*Pi*s*H[-1, 0, 0, x] + ep^3*Pi^2*s*H[-1, 0, 0, x] - 
 ep^4*Ls*Pi^2*s*H[-1, 0, 0, x] + ep*s*x*H[-1, 0, 0, x] - 
 ep^2*Ls*s*x*H[-1, 0, 0, x] + (ep^3*Ls^2*s*x*H[-1, 0, 0, x])/2 - 
 (ep^4*Ls^3*s*x*H[-1, 0, 0, x])/6 + (ep^3*Pi^2*s*x*H[-1, 0, 0, x])/2 - 
 (ep^4*Ls*Pi^2*s*x*H[-1, 0, 0, x])/2 + I*ep^2*Pi*s*H[0, -1, -1, x] - 
 I*ep^3*Ls*Pi*s*H[0, -1, -1, x] + (I/2)*ep^4*Ls^2*Pi*s*H[0, -1, -1, x] - 
 ep^3*Pi^2*s*H[0, -1, -1, x] + ep^4*Ls*Pi^2*s*H[0, -1, -1, x] - 
 (I/3)*ep^4*Pi^3*s*H[0, -1, -1, x] - ep*s*x*H[0, -1, -1, x] + 
 ep^2*Ls*s*x*H[0, -1, -1, x] - (ep^3*Ls^2*s*x*H[0, -1, -1, x])/2 + 
 (ep^4*Ls^3*s*x*H[0, -1, -1, x])/6 - (2*I)*ep^2*Pi*s*x*H[0, -1, -1, x] + 
 (2*I)*ep^3*Ls*Pi*s*x*H[0, -1, -1, x] - I*ep^4*Ls^2*Pi*s*x*H[0, -1, -1, x] + 
 (ep^3*Pi^2*s*x*H[0, -1, -1, x])/2 - (ep^4*Ls*Pi^2*s*x*H[0, -1, -1, x])/2 + 
 (I/3)*ep^4*Pi^3*s*x*H[0, -1, -1, x] - ep*s*H[0, -1, 0, x] + 
 ep^2*Ls*s*H[0, -1, 0, x] - (ep^3*Ls^2*s*H[0, -1, 0, x])/2 + 
 (ep^4*Ls^3*s*H[0, -1, 0, x])/6 - I*ep^2*Pi*s*H[0, -1, 0, x] + 
 I*ep^3*Ls*Pi*s*H[0, -1, 0, x] - (I/2)*ep^4*Ls^2*Pi*s*H[0, -1, 0, x] + 
 ep^3*Pi^2*s*H[0, -1, 0, x] - ep^4*Ls*Pi^2*s*H[0, -1, 0, x] + 
 (ep^3*Pi^2*s*x*H[0, -1, 0, x])/2 - (ep^4*Ls*Pi^2*s*x*H[0, -1, 0, x])/2 - 
 ep*s*H[0, 0, -1, x] + ep^2*Ls*s*H[0, 0, -1, x] - 
 (ep^3*Ls^2*s*H[0, 0, -1, x])/2 + (ep^4*Ls^3*s*H[0, 0, -1, x])/6 + 
 (ep^3*Pi^2*s*H[0, 0, -1, x])/2 - (ep^4*Ls*Pi^2*s*H[0, 0, -1, x])/2 - 
 (I/6)*ep^4*Pi^3*s*H[0, 0, -1, x] + I*ep^2*Pi*s*x*H[0, 0, -1, x] - 
 I*ep^3*Ls*Pi*s*x*H[0, 0, -1, x] + (I/2)*ep^4*Ls^2*Pi*s*x*H[0, 0, -1, x] - 
 (I/6)*ep^4*Pi^3*s*x*H[0, 0, -1, x] - I*ep^2*Pi*s*H[0, 0, 0, x] + 
 I*ep^3*Ls*Pi*s*H[0, 0, 0, x] - (I/2)*ep^4*Ls^2*Pi*s*H[0, 0, 0, x] - 
 ep*s*x*H[0, 0, 0, x] + ep^2*Ls*s*x*H[0, 0, 0, x] - 
 (ep^3*Ls^2*s*x*H[0, 0, 0, x])/2 + (ep^4*Ls^3*s*x*H[0, 0, 0, x])/6 - 
 (ep^3*Pi^2*s*x*H[0, 0, 0, x])/2 + (ep^4*Ls*Pi^2*s*x*H[0, 0, 0, x])/2 - 
 2*ep^2*s*H[-1, -1, -1, -1, x] + 2*ep^3*Ls*s*H[-1, -1, -1, -1, x] - 
 ep^4*Ls^2*s*H[-1, -1, -1, -1, x] - (3*I)*ep^3*Pi*s*H[-1, -1, -1, -1, x] + 
 (3*I)*ep^4*Ls*Pi*s*H[-1, -1, -1, -1, x] + 
 2*ep^4*Pi^2*s*H[-1, -1, -1, -1, x] - 2*ep^2*s*x*H[-1, -1, -1, -1, x] + 
 2*ep^3*Ls*s*x*H[-1, -1, -1, -1, x] - ep^4*Ls^2*s*x*H[-1, -1, -1, -1, x] - 
 (3*I)*ep^3*Pi*s*x*H[-1, -1, -1, -1, x] + (3*I)*ep^4*Ls*Pi*s*x*
  H[-1, -1, -1, -1, x] + 2*ep^4*Pi^2*s*x*H[-1, -1, -1, -1, x] + 
 ep^2*s*H[-1, -1, -1, 0, x] - ep^3*Ls*s*H[-1, -1, -1, 0, x] + 
 (ep^4*Ls^2*s*H[-1, -1, -1, 0, x])/2 + I*ep^3*Pi*s*H[-1, -1, -1, 0, x] - 
 I*ep^4*Ls*Pi*s*H[-1, -1, -1, 0, x] - ep^4*Pi^2*s*H[-1, -1, -1, 0, x] - 
 (ep^4*Pi^2*s*x*H[-1, -1, -1, 0, x])/2 + ep^2*s*H[-1, -1, 0, -1, x] - 
 ep^3*Ls*s*H[-1, -1, 0, -1, x] + (ep^4*Ls^2*s*H[-1, -1, 0, -1, x])/2 - 
 (ep^4*Pi^2*s*H[-1, -1, 0, -1, x])/2 + I*ep^3*Pi*s*x*H[-1, -1, 0, -1, x] - 
 I*ep^4*Ls*Pi*s*x*H[-1, -1, 0, -1, x] - ep^4*Pi^2*s*x*H[-1, -1, 0, -1, x] + 
 ep^2*s*H[-1, -1, 0, 0, x] - ep^3*Ls*s*H[-1, -1, 0, 0, x] + 
 (ep^4*Ls^2*s*H[-1, -1, 0, 0, x])/2 + I*ep^3*Pi*s*H[-1, -1, 0, 0, x] - 
 I*ep^4*Ls*Pi*s*H[-1, -1, 0, 0, x] + ep^2*s*x*H[-1, -1, 0, 0, x] - 
 ep^3*Ls*s*x*H[-1, -1, 0, 0, x] + (ep^4*Ls^2*s*x*H[-1, -1, 0, 0, x])/2 + 
 (ep^4*Pi^2*s*x*H[-1, -1, 0, 0, x])/2 - I*ep^3*Pi*s*H[-1, 0, -1, -1, x] + 
 I*ep^4*Ls*Pi*s*H[-1, 0, -1, -1, x] + ep^2*s*x*H[-1, 0, -1, -1, x] - 
 ep^3*Ls*s*x*H[-1, 0, -1, -1, x] + (ep^4*Ls^2*s*x*H[-1, 0, -1, -1, x])/2 + 
 (2*I)*ep^3*Pi*s*x*H[-1, 0, -1, -1, x] - (2*I)*ep^4*Ls*Pi*s*x*
  H[-1, 0, -1, -1, x] - (3*ep^4*Pi^2*s*x*H[-1, 0, -1, -1, x])/2 + 
 ep^2*s*H[-1, 0, -1, 0, x] - ep^3*Ls*s*H[-1, 0, -1, 0, x] + 
 (ep^4*Ls^2*s*H[-1, 0, -1, 0, x])/2 + I*ep^3*Pi*s*H[-1, 0, -1, 0, x] - 
 I*ep^4*Ls*Pi*s*H[-1, 0, -1, 0, x] + (ep^4*Pi^2*s*x*H[-1, 0, -1, 0, x])/2 + 
 ep^2*s*H[-1, 0, 0, -1, x] - ep^3*Ls*s*H[-1, 0, 0, -1, x] + 
 (ep^4*Ls^2*s*H[-1, 0, 0, -1, x])/2 + (ep^4*Pi^2*s*H[-1, 0, 0, -1, x])/2 - 
 I*ep^3*Pi*s*x*H[-1, 0, 0, -1, x] + I*ep^4*Ls*Pi*s*x*H[-1, 0, 0, -1, x] + 
 ep^4*Pi^2*s*x*H[-1, 0, 0, -1, x] - 3*ep^2*s*H[-1, 0, 0, 0, x] + 
 3*ep^3*Ls*s*H[-1, 0, 0, 0, x] - (3*ep^4*Ls^2*s*H[-1, 0, 0, 0, x])/2 + 
 I*ep^3*Pi*s*H[-1, 0, 0, 0, x] - I*ep^4*Ls*Pi*s*H[-1, 0, 0, 0, x] - 
 ep^4*Pi^2*s*H[-1, 0, 0, 0, x] - 2*ep^2*s*x*H[-1, 0, 0, 0, x] + 
 2*ep^3*Ls*s*x*H[-1, 0, 0, 0, x] - ep^4*Ls^2*s*x*H[-1, 0, 0, 0, x] - 
 (ep^4*Pi^2*s*x*H[-1, 0, 0, 0, x])/2 - ep^2*s*H[0, -1, -1, -1, x] + 
 ep^3*Ls*s*H[0, -1, -1, -1, x] - (ep^4*Ls^2*s*H[0, -1, -1, -1, x])/2 - 
 (2*I)*ep^3*Pi*s*H[0, -1, -1, -1, x] + (2*I)*ep^4*Ls*Pi*s*
  H[0, -1, -1, -1, x] + (ep^4*Pi^2*s*H[0, -1, -1, -1, x])/2 + 
 2*ep^2*s*x*H[0, -1, -1, -1, x] - 2*ep^3*Ls*s*x*H[0, -1, -1, -1, x] + 
 ep^4*Ls^2*s*x*H[0, -1, -1, -1, x] + (3*I)*ep^3*Pi*s*x*H[0, -1, -1, -1, x] - 
 (3*I)*ep^4*Ls*Pi*s*x*H[0, -1, -1, -1, x] - 
 2*ep^4*Pi^2*s*x*H[0, -1, -1, -1, x] + ep^2*s*H[0, -1, -1, 0, x] - 
 ep^3*Ls*s*H[0, -1, -1, 0, x] + (ep^4*Ls^2*s*H[0, -1, -1, 0, x])/2 + 
 I*ep^3*Pi*s*H[0, -1, -1, 0, x] - I*ep^4*Ls*Pi*s*H[0, -1, -1, 0, x] + 
 (ep^4*Pi^2*s*x*H[0, -1, -1, 0, x])/2 + ep^2*s*H[0, -1, 0, -1, x] - 
 ep^3*Ls*s*H[0, -1, 0, -1, x] + (ep^4*Ls^2*s*H[0, -1, 0, -1, x])/2 + 
 (ep^4*Pi^2*s*H[0, -1, 0, -1, x])/2 - I*ep^3*Pi*s*x*H[0, -1, 0, -1, x] + 
 I*ep^4*Ls*Pi*s*x*H[0, -1, 0, -1, x] + ep^4*Pi^2*s*x*H[0, -1, 0, -1, x] - 
 ep^2*s*H[0, -1, 0, 0, x] + ep^3*Ls*s*H[0, -1, 0, 0, x] - 
 (ep^4*Ls^2*s*H[0, -1, 0, 0, x])/2 + I*ep^3*Pi*s*H[0, -1, 0, 0, x] - 
 I*ep^4*Ls*Pi*s*H[0, -1, 0, 0, x] - ep^4*Pi^2*s*H[0, -1, 0, 0, x] - 
 ep^2*s*x*H[0, -1, 0, 0, x] + ep^3*Ls*s*x*H[0, -1, 0, 0, x] - 
 (ep^4*Ls^2*s*x*H[0, -1, 0, 0, x])/2 - (ep^4*Pi^2*s*x*H[0, -1, 0, 0, x])/2 - 
 I*ep^3*Pi*s*H[0, 0, -1, -1, x] + I*ep^4*Ls*Pi*s*H[0, 0, -1, -1, x] + 
 ep^4*Pi^2*s*H[0, 0, -1, -1, x] - ep^2*s*x*H[0, 0, -1, -1, x] + 
 ep^3*Ls*s*x*H[0, 0, -1, -1, x] - (ep^4*Ls^2*s*x*H[0, 0, -1, -1, x])/2 - 
 (2*I)*ep^3*Pi*s*x*H[0, 0, -1, -1, x] + (2*I)*ep^4*Ls*Pi*s*x*
  H[0, 0, -1, -1, x] + (3*ep^4*Pi^2*s*x*H[0, 0, -1, -1, x])/2 + 
 ep^2*s*H[0, 0, -1, 0, x] - ep^3*Ls*s*H[0, 0, -1, 0, x] + 
 (ep^4*Ls^2*s*H[0, 0, -1, 0, x])/2 + I*ep^3*Pi*s*H[0, 0, -1, 0, x] - 
 I*ep^4*Ls*Pi*s*H[0, 0, -1, 0, x] - ep^4*Pi^2*s*H[0, 0, -1, 0, x] - 
 (ep^4*Pi^2*s*x*H[0, 0, -1, 0, x])/2 + ep^2*s*H[0, 0, 0, -1, x] - 
 ep^3*Ls*s*H[0, 0, 0, -1, x] + (ep^4*Ls^2*s*H[0, 0, 0, -1, x])/2 - 
 (ep^4*Pi^2*s*H[0, 0, 0, -1, x])/2 + I*ep^3*Pi*s*x*H[0, 0, 0, -1, x] - 
 I*ep^4*Ls*Pi*s*x*H[0, 0, 0, -1, x] - ep^4*Pi^2*s*x*H[0, 0, 0, -1, x] + 
 I*ep^3*Pi*s*H[0, 0, 0, 0, x] - I*ep^4*Ls*Pi*s*H[0, 0, 0, 0, x] + 
 2*ep^2*s*x*H[0, 0, 0, 0, x] - 2*ep^3*Ls*s*x*H[0, 0, 0, 0, x] + 
 ep^4*Ls^2*s*x*H[0, 0, 0, 0, x] + (ep^4*Pi^2*s*x*H[0, 0, 0, 0, x])/2 + 
 3*ep^3*s*H[-1, -1, -1, -1, -1, x] - 3*ep^4*Ls*s*H[-1, -1, -1, -1, -1, x] + 
 (4*I)*ep^4*Pi*s*H[-1, -1, -1, -1, -1, x] + 
 3*ep^3*s*x*H[-1, -1, -1, -1, -1, x] - 
 3*ep^4*Ls*s*x*H[-1, -1, -1, -1, -1, x] + 
 (4*I)*ep^4*Pi*s*x*H[-1, -1, -1, -1, -1, x] - 
 ep^3*s*H[-1, -1, -1, -1, 0, x] + ep^4*Ls*s*H[-1, -1, -1, -1, 0, x] - 
 I*ep^4*Pi*s*H[-1, -1, -1, -1, 0, x] - ep^3*s*H[-1, -1, -1, 0, -1, x] + 
 ep^4*Ls*s*H[-1, -1, -1, 0, -1, x] - I*ep^4*Pi*s*x*H[-1, -1, -1, 0, -1, x] + 
 ep^3*s*H[-1, -1, -1, 0, 0, x] - ep^4*Ls*s*H[-1, -1, -1, 0, 0, x] - 
 I*ep^4*Pi*s*H[-1, -1, -1, 0, 0, x] + ep^3*s*x*H[-1, -1, -1, 0, 0, x] - 
 ep^4*Ls*s*x*H[-1, -1, -1, 0, 0, x] + I*ep^4*Pi*s*H[-1, -1, 0, -1, -1, x] - 
 ep^3*s*x*H[-1, -1, 0, -1, -1, x] + ep^4*Ls*s*x*H[-1, -1, 0, -1, -1, x] - 
 (2*I)*ep^4*Pi*s*x*H[-1, -1, 0, -1, -1, x] - ep^3*s*H[-1, -1, 0, -1, 0, x] + 
 ep^4*Ls*s*H[-1, -1, 0, -1, 0, x] - I*ep^4*Pi*s*H[-1, -1, 0, -1, 0, x] - 
 ep^3*s*H[-1, -1, 0, 0, -1, x] + ep^4*Ls*s*H[-1, -1, 0, 0, -1, x] + 
 I*ep^4*Pi*s*x*H[-1, -1, 0, 0, -1, x] - ep^3*s*H[-1, -1, 0, 0, 0, x] + 
 ep^4*Ls*s*H[-1, -1, 0, 0, 0, x] - I*ep^4*Pi*s*H[-1, -1, 0, 0, 0, x] - 
 2*ep^3*s*x*H[-1, -1, 0, 0, 0, x] + 2*ep^4*Ls*s*x*H[-1, -1, 0, 0, 0, x] + 
 ep^3*s*H[-1, 0, -1, -1, -1, x] - ep^4*Ls*s*H[-1, 0, -1, -1, -1, x] + 
 (2*I)*ep^4*Pi*s*H[-1, 0, -1, -1, -1, x] - 
 2*ep^3*s*x*H[-1, 0, -1, -1, -1, x] + 2*ep^4*Ls*s*x*H[-1, 0, -1, -1, -1, x] - 
 (3*I)*ep^4*Pi*s*x*H[-1, 0, -1, -1, -1, x] - ep^3*s*H[-1, 0, -1, -1, 0, x] + 
 ep^4*Ls*s*H[-1, 0, -1, -1, 0, x] - I*ep^4*Pi*s*H[-1, 0, -1, -1, 0, x] - 
 ep^3*s*H[-1, 0, -1, 0, -1, x] + ep^4*Ls*s*H[-1, 0, -1, 0, -1, x] + 
 I*ep^4*Pi*s*x*H[-1, 0, -1, 0, -1, x] - ep^3*s*H[-1, 0, -1, 0, 0, x] + 
 ep^4*Ls*s*H[-1, 0, -1, 0, 0, x] - I*ep^4*Pi*s*H[-1, 0, -1, 0, 0, x] - 
 ep^3*s*x*H[-1, 0, -1, 0, 0, x] + ep^4*Ls*s*x*H[-1, 0, -1, 0, 0, x] + 
 I*ep^4*Pi*s*H[-1, 0, 0, -1, -1, x] + ep^3*s*x*H[-1, 0, 0, -1, -1, x] - 
 ep^4*Ls*s*x*H[-1, 0, 0, -1, -1, x] + (2*I)*ep^4*Pi*s*x*
  H[-1, 0, 0, -1, -1, x] - ep^3*s*H[-1, 0, 0, -1, 0, x] + 
 ep^4*Ls*s*H[-1, 0, 0, -1, 0, x] - I*ep^4*Pi*s*H[-1, 0, 0, -1, 0, x] - 
 ep^3*s*H[-1, 0, 0, 0, -1, x] + ep^4*Ls*s*H[-1, 0, 0, 0, -1, x] - 
 I*ep^4*Pi*s*x*H[-1, 0, 0, 0, -1, x] + 5*ep^3*s*H[-1, 0, 0, 0, 0, x] - 
 5*ep^4*Ls*s*H[-1, 0, 0, 0, 0, x] - I*ep^4*Pi*s*H[-1, 0, 0, 0, 0, x] + 
 3*ep^3*s*x*H[-1, 0, 0, 0, 0, x] - 3*ep^4*Ls*s*x*H[-1, 0, 0, 0, 0, x] + 
 2*ep^3*s*H[0, -1, -1, -1, -1, x] - 2*ep^4*Ls*s*H[0, -1, -1, -1, -1, x] + 
 (3*I)*ep^4*Pi*s*H[0, -1, -1, -1, -1, x] - 
 3*ep^3*s*x*H[0, -1, -1, -1, -1, x] + 3*ep^4*Ls*s*x*H[0, -1, -1, -1, -1, x] - 
 (4*I)*ep^4*Pi*s*x*H[0, -1, -1, -1, -1, x] - ep^3*s*H[0, -1, -1, -1, 0, x] + 
 ep^4*Ls*s*H[0, -1, -1, -1, 0, x] - I*ep^4*Pi*s*H[0, -1, -1, -1, 0, x] - 
 ep^3*s*H[0, -1, -1, 0, -1, x] + ep^4*Ls*s*H[0, -1, -1, 0, -1, x] + 
 I*ep^4*Pi*s*x*H[0, -1, -1, 0, -1, x] - ep^3*s*H[0, -1, -1, 0, 0, x] + 
 ep^4*Ls*s*H[0, -1, -1, 0, 0, x] - I*ep^4*Pi*s*H[0, -1, -1, 0, 0, x] - 
 ep^3*s*x*H[0, -1, -1, 0, 0, x] + ep^4*Ls*s*x*H[0, -1, -1, 0, 0, x] + 
 I*ep^4*Pi*s*H[0, -1, 0, -1, -1, x] + ep^3*s*x*H[0, -1, 0, -1, -1, x] - 
 ep^4*Ls*s*x*H[0, -1, 0, -1, -1, x] + (2*I)*ep^4*Pi*s*x*
  H[0, -1, 0, -1, -1, x] - ep^3*s*H[0, -1, 0, -1, 0, x] + 
 ep^4*Ls*s*H[0, -1, 0, -1, 0, x] - I*ep^4*Pi*s*H[0, -1, 0, -1, 0, x] - 
 ep^3*s*H[0, -1, 0, 0, -1, x] + ep^4*Ls*s*H[0, -1, 0, 0, -1, x] - 
 I*ep^4*Pi*s*x*H[0, -1, 0, 0, -1, x] + 3*ep^3*s*H[0, -1, 0, 0, 0, x] - 
 3*ep^4*Ls*s*H[0, -1, 0, 0, 0, x] - I*ep^4*Pi*s*H[0, -1, 0, 0, 0, x] + 
 2*ep^3*s*x*H[0, -1, 0, 0, 0, x] - 2*ep^4*Ls*s*x*H[0, -1, 0, 0, 0, x] + 
 ep^3*s*H[0, 0, -1, -1, -1, x] - ep^4*Ls*s*H[0, 0, -1, -1, -1, x] + 
 (2*I)*ep^4*Pi*s*H[0, 0, -1, -1, -1, x] + 2*ep^3*s*x*H[0, 0, -1, -1, -1, x] - 
 2*ep^4*Ls*s*x*H[0, 0, -1, -1, -1, x] + (3*I)*ep^4*Pi*s*x*
  H[0, 0, -1, -1, -1, x] - ep^3*s*H[0, 0, -1, -1, 0, x] + 
 ep^4*Ls*s*H[0, 0, -1, -1, 0, x] - I*ep^4*Pi*s*H[0, 0, -1, -1, 0, x] - 
 ep^3*s*H[0, 0, -1, 0, -1, x] + ep^4*Ls*s*H[0, 0, -1, 0, -1, x] - 
 I*ep^4*Pi*s*x*H[0, 0, -1, 0, -1, x] + ep^3*s*H[0, 0, -1, 0, 0, x] - 
 ep^4*Ls*s*H[0, 0, -1, 0, 0, x] - I*ep^4*Pi*s*H[0, 0, -1, 0, 0, x] + 
 ep^3*s*x*H[0, 0, -1, 0, 0, x] - ep^4*Ls*s*x*H[0, 0, -1, 0, 0, x] + 
 I*ep^4*Pi*s*H[0, 0, 0, -1, -1, x] - ep^3*s*x*H[0, 0, 0, -1, -1, x] + 
 ep^4*Ls*s*x*H[0, 0, 0, -1, -1, x] - (2*I)*ep^4*Pi*s*x*
  H[0, 0, 0, -1, -1, x] - ep^3*s*H[0, 0, 0, -1, 0, x] + 
 ep^4*Ls*s*H[0, 0, 0, -1, 0, x] - I*ep^4*Pi*s*H[0, 0, 0, -1, 0, x] - 
 ep^3*s*H[0, 0, 0, 0, -1, x] + ep^4*Ls*s*H[0, 0, 0, 0, -1, x] + 
 I*ep^4*Pi*s*x*H[0, 0, 0, 0, -1, x] - I*ep^4*Pi*s*H[0, 0, 0, 0, 0, x] - 
 3*ep^3*s*x*H[0, 0, 0, 0, 0, x] + 3*ep^4*Ls*s*x*H[0, 0, 0, 0, 0, x] - 
 4*ep^4*s*H[-1, -1, -1, -1, -1, -1, x] - 
 4*ep^4*s*x*H[-1, -1, -1, -1, -1, -1, x] + 
 ep^4*s*H[-1, -1, -1, -1, -1, 0, x] + ep^4*s*H[-1, -1, -1, -1, 0, -1, x] + 
 ep^4*s*H[-1, -1, -1, -1, 0, 0, x] + ep^4*s*x*H[-1, -1, -1, -1, 0, 0, x] + 
 ep^4*s*x*H[-1, -1, -1, 0, -1, -1, x] + ep^4*s*H[-1, -1, -1, 0, -1, 0, x] + 
 ep^4*s*H[-1, -1, -1, 0, 0, -1, x] - 3*ep^4*s*H[-1, -1, -1, 0, 0, 0, x] - 
 2*ep^4*s*x*H[-1, -1, -1, 0, 0, 0, x] - ep^4*s*H[-1, -1, 0, -1, -1, -1, x] + 
 2*ep^4*s*x*H[-1, -1, 0, -1, -1, -1, x] + ep^4*s*H[-1, -1, 0, -1, -1, 0, x] + 
 ep^4*s*H[-1, -1, 0, -1, 0, -1, x] - ep^4*s*H[-1, -1, 0, -1, 0, 0, x] - 
 ep^4*s*x*H[-1, -1, 0, -1, 0, 0, x] - ep^4*s*x*H[-1, -1, 0, 0, -1, -1, x] + 
 ep^4*s*H[-1, -1, 0, 0, -1, 0, x] + ep^4*s*H[-1, -1, 0, 0, 0, -1, x] + 
 ep^4*s*H[-1, -1, 0, 0, 0, 0, x] + 3*ep^4*s*x*H[-1, -1, 0, 0, 0, 0, x] - 
 2*ep^4*s*H[-1, 0, -1, -1, -1, -1, x] + 
 3*ep^4*s*x*H[-1, 0, -1, -1, -1, -1, x] + ep^4*s*H[-1, 0, -1, -1, -1, 0, x] + 
 ep^4*s*H[-1, 0, -1, -1, 0, -1, x] - ep^4*s*H[-1, 0, -1, -1, 0, 0, x] - 
 ep^4*s*x*H[-1, 0, -1, -1, 0, 0, x] - ep^4*s*x*H[-1, 0, -1, 0, -1, -1, x] + 
 ep^4*s*H[-1, 0, -1, 0, -1, 0, x] + ep^4*s*H[-1, 0, -1, 0, 0, -1, x] + 
 ep^4*s*H[-1, 0, -1, 0, 0, 0, x] + 2*ep^4*s*x*H[-1, 0, -1, 0, 0, 0, x] - 
 ep^4*s*H[-1, 0, 0, -1, -1, -1, x] - 2*ep^4*s*x*H[-1, 0, 0, -1, -1, -1, x] + 
 ep^4*s*H[-1, 0, 0, -1, -1, 0, x] + ep^4*s*H[-1, 0, 0, -1, 0, -1, x] + 
 ep^4*s*H[-1, 0, 0, -1, 0, 0, x] + ep^4*s*x*H[-1, 0, 0, -1, 0, 0, x] + 
 ep^4*s*x*H[-1, 0, 0, 0, -1, -1, x] + ep^4*s*H[-1, 0, 0, 0, -1, 0, x] + 
 ep^4*s*H[-1, 0, 0, 0, 0, -1, x] - 7*ep^4*s*H[-1, 0, 0, 0, 0, 0, x] - 
 4*ep^4*s*x*H[-1, 0, 0, 0, 0, 0, x] - 3*ep^4*s*H[0, -1, -1, -1, -1, -1, x] + 
 4*ep^4*s*x*H[0, -1, -1, -1, -1, -1, x] + ep^4*s*H[0, -1, -1, -1, -1, 0, x] + 
 ep^4*s*H[0, -1, -1, -1, 0, -1, x] - ep^4*s*H[0, -1, -1, -1, 0, 0, x] - 
 ep^4*s*x*H[0, -1, -1, -1, 0, 0, x] - ep^4*s*x*H[0, -1, -1, 0, -1, -1, x] + 
 ep^4*s*H[0, -1, -1, 0, -1, 0, x] + ep^4*s*H[0, -1, -1, 0, 0, -1, x] + 
 ep^4*s*H[0, -1, -1, 0, 0, 0, x] + 2*ep^4*s*x*H[0, -1, -1, 0, 0, 0, x] - 
 ep^4*s*H[0, -1, 0, -1, -1, -1, x] - 2*ep^4*s*x*H[0, -1, 0, -1, -1, -1, x] + 
 ep^4*s*H[0, -1, 0, -1, -1, 0, x] + ep^4*s*H[0, -1, 0, -1, 0, -1, x] + 
 ep^4*s*H[0, -1, 0, -1, 0, 0, x] + ep^4*s*x*H[0, -1, 0, -1, 0, 0, x] + 
 ep^4*s*x*H[0, -1, 0, 0, -1, -1, x] + ep^4*s*H[0, -1, 0, 0, -1, 0, x] + 
 ep^4*s*H[0, -1, 0, 0, 0, -1, x] - 5*ep^4*s*H[0, -1, 0, 0, 0, 0, x] - 
 3*ep^4*s*x*H[0, -1, 0, 0, 0, 0, x] - 2*ep^4*s*H[0, 0, -1, -1, -1, -1, x] - 
 3*ep^4*s*x*H[0, 0, -1, -1, -1, -1, x] + ep^4*s*H[0, 0, -1, -1, -1, 0, x] + 
 ep^4*s*H[0, 0, -1, -1, 0, -1, x] + ep^4*s*H[0, 0, -1, -1, 0, 0, x] + 
 ep^4*s*x*H[0, 0, -1, -1, 0, 0, x] + ep^4*s*x*H[0, 0, -1, 0, -1, -1, x] + 
 ep^4*s*H[0, 0, -1, 0, -1, 0, x] + ep^4*s*H[0, 0, -1, 0, 0, -1, x] - 
 3*ep^4*s*H[0, 0, -1, 0, 0, 0, x] - 2*ep^4*s*x*H[0, 0, -1, 0, 0, 0, x] - 
 ep^4*s*H[0, 0, 0, -1, -1, -1, x] + 2*ep^4*s*x*H[0, 0, 0, -1, -1, -1, x] + 
 ep^4*s*H[0, 0, 0, -1, -1, 0, x] + ep^4*s*H[0, 0, 0, -1, 0, -1, x] - 
 ep^4*s*H[0, 0, 0, -1, 0, 0, x] - ep^4*s*x*H[0, 0, 0, -1, 0, 0, x] - 
 ep^4*s*x*H[0, 0, 0, 0, -1, -1, x] + ep^4*s*H[0, 0, 0, 0, -1, 0, x] + 
 ep^4*s*H[0, 0, 0, 0, 0, -1, x] + 4*ep^4*s*x*H[0, 0, 0, 0, 0, 0, x] + 
 ep*s*x*Zeta[3] - ep^2*Ls*s*x*Zeta[3] + (ep^3*Ls^2*s*x*Zeta[3])/2 - 
 (ep^4*Ls^3*s*x*Zeta[3])/6 + 2*ep^2*s*H[-1, x]*Zeta[3] - 
 2*ep^3*Ls*s*H[-1, x]*Zeta[3] + ep^4*Ls^2*s*H[-1, x]*Zeta[3] + 
 ep^2*s*x*H[-1, x]*Zeta[3] - ep^3*Ls*s*x*H[-1, x]*Zeta[3] + 
 (ep^4*Ls^2*s*x*H[-1, x]*Zeta[3])/2 - ep^2*s*x*H[0, x]*Zeta[3] + 
 ep^3*Ls*s*x*H[0, x]*Zeta[3] - (ep^4*Ls^2*s*x*H[0, x]*Zeta[3])/2 + 
 ep^3*s*x*H[-1, -1, x]*Zeta[3] - ep^4*Ls*s*x*H[-1, -1, x]*Zeta[3] - 
 2*ep^3*s*H[-1, 0, x]*Zeta[3] + 2*ep^4*Ls*s*H[-1, 0, x]*Zeta[3] - 
 ep^3*s*x*H[-1, 0, x]*Zeta[3] + ep^4*Ls*s*x*H[-1, 0, x]*Zeta[3] - 
 2*ep^3*s*H[0, -1, x]*Zeta[3] + 2*ep^4*Ls*s*H[0, -1, x]*Zeta[3] - 
 ep^3*s*x*H[0, -1, x]*Zeta[3] + ep^4*Ls*s*x*H[0, -1, x]*Zeta[3] + 
 ep^3*s*x*H[0, 0, x]*Zeta[3] - ep^4*Ls*s*x*H[0, 0, x]*Zeta[3] + 
 2*ep^4*s*H[-1, -1, -1, x]*Zeta[3] + ep^4*s*x*H[-1, -1, -1, x]*Zeta[3] - 
 ep^4*s*x*H[-1, -1, 0, x]*Zeta[3] - ep^4*s*x*H[-1, 0, -1, x]*Zeta[3] + 
 2*ep^4*s*H[-1, 0, 0, x]*Zeta[3] + ep^4*s*x*H[-1, 0, 0, x]*Zeta[3] - 
 ep^4*s*x*H[0, -1, -1, x]*Zeta[3] + 2*ep^4*s*H[0, -1, 0, x]*Zeta[3] + 
 ep^4*s*x*H[0, -1, 0, x]*Zeta[3] + 2*ep^4*s*H[0, 0, -1, x]*Zeta[3] + 
 ep^4*s*x*H[0, 0, -1, x]*Zeta[3] - ep^4*s*x*H[0, 0, 0, x]*Zeta[3] + 
 ep^3*s*x*Zeta[5] - ep^4*Ls*s*x*Zeta[5] + 2*ep^4*s*H[-1, x]*Zeta[5] + 
 ep^4*s*x*H[-1, x]*Zeta[5] - ep^4*s*x*H[0, x]*Zeta[5]


==> anc/Amp_2Loop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-(Pi^2*s^2)/(2*ep^2) + (Ls*Pi^2*s^2)/ep - Ls^2*Pi^2*s^2 + 
 (2*ep*Ls^3*Pi^2*s^2)/3 - (ep^2*Ls^4*Pi^2*s^2)/3 + (ep^2*Pi^6*s^2)/20 - 
 (Pi^2*s^2*x)/ep^2 + (2*Ls*Pi^2*s^2*x)/ep - 2*Ls^2*Pi^2*s^2*x + 
 (4*ep*Ls^3*Pi^2*s^2*x)/3 - (2*ep^2*Ls^4*Pi^2*s^2*x)/3 + (5*Pi^4*s^2*x)/12 - 
 (5*ep*Ls*Pi^4*s^2*x)/6 + (5*ep^2*Ls^2*Pi^4*s^2*x)/6 + 
 ((329*I)/360)*ep*Pi^5*s^2*x - ((329*I)/180)*ep^2*Ls*Pi^5*s^2*x + 
 (107*ep^2*Pi^6*s^2*x)/360 - (Pi^2*s^2*x^2)/(2*ep^2) + (Ls*Pi^2*s^2*x^2)/ep - 
 Ls^2*Pi^2*s^2*x^2 + (2*ep*Ls^3*Pi^2*s^2*x^2)/3 - 
 (ep^2*Ls^4*Pi^2*s^2*x^2)/3 + (7*Pi^4*s^2*x^2)/20 - 
 (7*ep*Ls*Pi^4*s^2*x^2)/10 + (7*ep^2*Ls^2*Pi^4*s^2*x^2)/10 + 
 ((53*I)/90)*ep*Pi^5*s^2*x^2 - ((53*I)/45)*ep^2*Ls*Pi^5*s^2*x^2 + 
 (317*ep^2*Pi^6*s^2*x^2)/3240 - (I*Pi*s^2*H[-1, x])/ep^2 + 
 ((2*I)*Ls*Pi*s^2*H[-1, x])/ep - (2*I)*Ls^2*Pi*s^2*H[-1, x] + 
 ((4*I)/3)*ep*Ls^3*Pi*s^2*H[-1, x] - ((2*I)/3)*ep^2*Ls^4*Pi*s^2*H[-1, x] + 
 ((7*I)/6)*Pi^3*s^2*H[-1, x] - ((7*I)/3)*ep*Ls*Pi^3*s^2*H[-1, x] + 
 ((7*I)/3)*ep^2*Ls^2*Pi^3*s^2*H[-1, x] + ep*Pi^4*s^2*H[-1, x] - 
 2*ep^2*Ls*Pi^4*s^2*H[-1, x] + ((13*I)/5)*ep^2*Pi^5*s^2*H[-1, x] - 
 ((2*I)*Pi*s^2*x*H[-1, x])/ep^2 + ((4*I)*Ls*Pi*s^2*x*H[-1, x])/ep - 
 (4*I)*Ls^2*Pi*s^2*x*H[-1, x] + ((8*I)/3)*ep*Ls^3*Pi*s^2*x*H[-1, x] - 
 ((4*I)/3)*ep^2*Ls^4*Pi*s^2*x*H[-1, x] + ((5*I)/2)*Pi^3*s^2*x*H[-1, x] - 
 (5*I)*ep*Ls*Pi^3*s^2*x*H[-1, x] + (5*I)*ep^2*Ls^2*Pi^3*s^2*x*H[-1, x] + 
 (4*ep*Pi^4*s^2*x*H[-1, x])/9 - (8*ep^2*Ls*Pi^4*s^2*x*H[-1, x])/9 + 
 ((347*I)/120)*ep^2*Pi^5*s^2*x*H[-1, x] - (I*Pi*s^2*x^2*H[-1, x])/ep^2 + 
 ((2*I)*Ls*Pi*s^2*x^2*H[-1, x])/ep - (2*I)*Ls^2*Pi*s^2*x^2*H[-1, x] + 
 ((4*I)/3)*ep*Ls^3*Pi*s^2*x^2*H[-1, x] - ((2*I)/3)*ep^2*Ls^4*Pi*s^2*x^2*
  H[-1, x] + ((4*I)/3)*Pi^3*s^2*x^2*H[-1, x] - 
 ((8*I)/3)*ep*Ls*Pi^3*s^2*x^2*H[-1, x] + ((8*I)/3)*ep^2*Ls^2*Pi^3*s^2*x^2*
  H[-1, x] - (19*ep*Pi^4*s^2*x^2*H[-1, x])/45 + 
 (38*ep^2*Ls*Pi^4*s^2*x^2*H[-1, x])/45 + ((113*I)/120)*ep^2*Pi^5*s^2*x^2*
  H[-1, x] + (Pi^2*s^2*H[0, x])/ep - 2*Ls*Pi^2*s^2*H[0, x] + 
 2*ep*Ls^2*Pi^2*s^2*H[0, x] - (4*ep^2*Ls^3*Pi^2*s^2*H[0, x])/3 + 
 (I*Pi*s^2*x*H[0, x])/ep^2 - ((2*I)*Ls*Pi*s^2*x*H[0, x])/ep + 
 (2*I)*Ls^2*Pi*s^2*x*H[0, x] - ((4*I)/3)*ep*Ls^3*Pi*s^2*x*H[0, x] + 
 ((2*I)/3)*ep^2*Ls^4*Pi*s^2*x*H[0, x] + (Pi^2*s^2*x*H[0, x])/ep - 
 2*Ls*Pi^2*s^2*x*H[0, x] + 2*ep*Ls^2*Pi^2*s^2*x*H[0, x] - 
 (4*ep^2*Ls^3*Pi^2*s^2*x*H[0, x])/3 - ((7*I)/6)*Pi^3*s^2*x*H[0, x] + 
 ((7*I)/3)*ep*Ls*Pi^3*s^2*x*H[0, x] - ((7*I)/3)*ep^2*Ls^2*Pi^3*s^2*x*
  H[0, x] - ((31*I)/15)*ep^2*Pi^5*s^2*x*H[0, x] + 
 (I*Pi*s^2*x^2*H[0, x])/ep^2 - ((2*I)*Ls*Pi*s^2*x^2*H[0, x])/ep + 
 (2*I)*Ls^2*Pi*s^2*x^2*H[0, x] - ((4*I)/3)*ep*Ls^3*Pi*s^2*x^2*H[0, x] + 
 ((2*I)/3)*ep^2*Ls^4*Pi*s^2*x^2*H[0, x] - ((4*I)/3)*Pi^3*s^2*x^2*H[0, x] + 
 ((8*I)/3)*ep*Ls*Pi^3*s^2*x^2*H[0, x] - ((8*I)/3)*ep^2*Ls^2*Pi^3*s^2*x^2*
  H[0, x] + (19*ep*Pi^4*s^2*x^2*H[0, x])/45 - 
 (38*ep^2*Ls*Pi^4*s^2*x^2*H[0, x])/45 - ((113*I)/120)*ep^2*Pi^5*s^2*x^2*
  H[0, x] + (s^2*H[-1, -1, x])/ep^2 - (2*Ls*s^2*H[-1, -1, x])/ep + 
 2*Ls^2*s^2*H[-1, -1, x] - (4*ep*Ls^3*s^2*H[-1, -1, x])/3 + 
 (2*ep^2*Ls^4*s^2*H[-1, -1, x])/3 + ((7*I)/2)*ep*Pi^3*s^2*H[-1, -1, x] - 
 (7*I)*ep^2*Ls*Pi^3*s^2*H[-1, -1, x] - (571*ep^2*Pi^4*s^2*H[-1, -1, x])/180 + 
 (2*s^2*x*H[-1, -1, x])/ep^2 - (4*Ls*s^2*x*H[-1, -1, x])/ep + 
 4*Ls^2*s^2*x*H[-1, -1, x] - (8*ep*Ls^3*s^2*x*H[-1, -1, x])/3 + 
 (4*ep^2*Ls^4*s^2*x*H[-1, -1, x])/3 + ((19*I)/3)*ep*Pi^3*s^2*x*H[-1, -1, x] - 
 ((38*I)/3)*ep^2*Ls*Pi^3*s^2*x*H[-1, -1, x] - 
 (241*ep^2*Pi^4*s^2*x*H[-1, -1, x])/72 + (s^2*x^2*H[-1, -1, x])/ep^2 - 
 (2*Ls*s^2*x^2*H[-1, -1, x])/ep + 2*Ls^2*s^2*x^2*H[-1, -1, x] - 
 (4*ep*Ls^3*s^2*x^2*H[-1, -1, x])/3 + (2*ep^2*Ls^4*s^2*x^2*H[-1, -1, x])/3 + 
 ((17*I)/6)*ep*Pi^3*s^2*x^2*H[-1, -1, x] - ((17*I)/3)*ep^2*Ls*Pi^3*s^2*x^2*
  H[-1, -1, x] - (53*ep^2*Pi^4*s^2*x^2*H[-1, -1, x])/120 + 
 ((2*I)*Pi*s^2*H[-1, 0, x])/ep - (4*I)*Ls*Pi*s^2*H[-1, 0, x] + 
 (4*I)*ep*Ls^2*Pi*s^2*H[-1, 0, x] - ((8*I)/3)*ep^2*Ls^3*Pi*s^2*H[-1, 0, x] - 
 2*Pi^2*s^2*H[-1, 0, x] + 4*ep*Ls*Pi^2*s^2*H[-1, 0, x] - 
 4*ep^2*Ls^2*Pi^2*s^2*H[-1, 0, x] - (5*I)*ep*Pi^3*s^2*H[-1, 0, x] + 
 (10*I)*ep^2*Ls*Pi^3*s^2*H[-1, 0, x] - (s^2*x*H[-1, 0, x])/ep^2 + 
 (2*Ls*s^2*x*H[-1, 0, x])/ep - 2*Ls^2*s^2*x*H[-1, 0, x] + 
 (4*ep*Ls^3*s^2*x*H[-1, 0, x])/3 - (2*ep^2*Ls^4*s^2*x*H[-1, 0, x])/3 + 
 ((2*I)*Pi*s^2*x*H[-1, 0, x])/ep - (4*I)*Ls*Pi*s^2*x*H[-1, 0, x] + 
 (4*I)*ep*Ls^2*Pi*s^2*x*H[-1, 0, x] - ((8*I)/3)*ep^2*Ls^3*Pi*s^2*x*
  H[-1, 0, x] - ((13*I)/2)*ep*Pi^3*s^2*x*H[-1, 0, x] + 
 (13*I)*ep^2*Ls*Pi^3*s^2*x*H[-1, 0, x] + (91*ep^2*Pi^4*s^2*x*H[-1, 0, x])/
  72 - (s^2*x^2*H[-1, 0, x])/ep^2 + (2*Ls*s^2*x^2*H[-1, 0, x])/ep - 
 2*Ls^2*s^2*x^2*H[-1, 0, x] + (4*ep*Ls^3*s^2*x^2*H[-1, 0, x])/3 - 
 (2*ep^2*Ls^4*s^2*x^2*H[-1, 0, x])/3 + 2*Pi^2*s^2*x^2*H[-1, 0, x] - 
 4*ep*Ls*Pi^2*s^2*x^2*H[-1, 0, x] + 4*ep^2*Ls^2*Pi^2*s^2*x^2*H[-1, 0, x] - 
 ((7*I)/6)*ep*Pi^3*s^2*x^2*H[-1, 0, x] + ((7*I)/3)*ep^2*Ls*Pi^3*s^2*x^2*
  H[-1, 0, x] + (151*ep^2*Pi^4*s^2*x^2*H[-1, 0, x])/360 + 
 ((2*I)*Pi*s^2*H[0, -1, x])/ep - (4*I)*Ls*Pi*s^2*H[0, -1, x] + 
 (4*I)*ep*Ls^2*Pi*s^2*H[0, -1, x] - ((8*I)/3)*ep^2*Ls^3*Pi*s^2*H[0, -1, x] - 
 ((7*I)/3)*ep*Pi^3*s^2*H[0, -1, x] + ((14*I)/3)*ep^2*Ls*Pi^3*s^2*
  H[0, -1, x] - 2*ep^2*Pi^4*s^2*H[0, -1, x] - (s^2*x*H[0, -1, x])/ep^2 + 
 (2*Ls*s^2*x*H[0, -1, x])/ep - 2*Ls^2*s^2*x*H[0, -1, x] + 
 (4*ep*Ls^3*s^2*x*H[0, -1, x])/3 - (2*ep^2*Ls^4*s^2*x*H[0, -1, x])/3 + 
 ((2*I)*Pi*s^2*x*H[0, -1, x])/ep - (4*I)*Ls*Pi*s^2*x*H[0, -1, x] + 
 (4*I)*ep*Ls^2*Pi*s^2*x*H[0, -1, x] - ((8*I)/3)*ep^2*Ls^3*Pi*s^2*x*
  H[0, -1, x] - ((9*I)/2)*ep*Pi^3*s^2*x*H[0, -1, x] + 
 (9*I)*ep^2*Ls*Pi^3*s^2*x*H[0, -1, x] - (3*ep^2*Pi^4*s^2*x*H[0, -1, x])/20 - 
 (s^2*x^2*H[0, -1, x])/ep^2 + (2*Ls*s^2*x^2*H[0, -1, x])/ep - 
 2*Ls^2*s^2*x^2*H[0, -1, x] + (4*ep*Ls^3*s^2*x^2*H[0, -1, x])/3 - 
 (2*ep^2*Ls^4*s^2*x^2*H[0, -1, x])/3 - ((17*I)/6)*ep*Pi^3*s^2*x^2*
  H[0, -1, x] + ((17*I)/3)*ep^2*Ls*Pi^3*s^2*x^2*H[0, -1, x] + 
 (53*ep^2*Pi^4*s^2*x^2*H[0, -1, x])/120 - 2*Pi^2*s^2*H[0, 0, x] + 
 4*ep*Ls*Pi^2*s^2*H[0, 0, x] - 4*ep^2*Ls^2*Pi^2*s^2*H[0, 0, x] - 
 ((2*I)*Pi*s^2*x*H[0, 0, x])/ep + (4*I)*Ls*Pi*s^2*x*H[0, 0, x] - 
 (4*I)*ep*Ls^2*Pi*s^2*x*H[0, 0, x] + ((8*I)/3)*ep^2*Ls^3*Pi*s^2*x*
  H[0, 0, x] - 2*Pi^2*s^2*x*H[0, 0, x] + 4*ep*Ls*Pi^2*s^2*x*H[0, 0, x] - 
 4*ep^2*Ls^2*Pi^2*s^2*x*H[0, 0, x] + ((7*I)/3)*ep*Pi^3*s^2*x*H[0, 0, x] - 
 ((14*I)/3)*ep^2*Ls*Pi^3*s^2*x*H[0, 0, x] + (s^2*x^2*H[0, 0, x])/ep^2 - 
 (2*Ls*s^2*x^2*H[0, 0, x])/ep + 2*Ls^2*s^2*x^2*H[0, 0, x] - 
 (4*ep*Ls^3*s^2*x^2*H[0, 0, x])/3 + (2*ep^2*Ls^4*s^2*x^2*H[0, 0, x])/3 - 
 2*Pi^2*s^2*x^2*H[0, 0, x] + 4*ep*Ls*Pi^2*s^2*x^2*H[0, 0, x] - 
 4*ep^2*Ls^2*Pi^2*s^2*x^2*H[0, 0, x] + ((7*I)/6)*ep*Pi^3*s^2*x^2*H[0, 0, x] - 
 ((7*I)/3)*ep^2*Ls*Pi^3*s^2*x^2*H[0, 0, x] - 
 (151*ep^2*Pi^4*s^2*x^2*H[0, 0, x])/360 + (6*I)*Pi*s^2*H[-1, -1, -1, x] - 
 (12*I)*ep*Ls*Pi*s^2*H[-1, -1, -1, x] + (12*I)*ep^2*Ls^2*Pi*s^2*
  H[-1, -1, -1, x] - (17*ep*Pi^2*s^2*H[-1, -1, -1, x])/2 + 
 17*ep^2*Ls*Pi^2*s^2*H[-1, -1, -1, x] - ((11*I)/2)*ep^2*Pi^3*s^2*
  H[-1, -1, -1, x] + (12*I)*Pi*s^2*x*H[-1, -1, -1, x] - 
 (24*I)*ep*Ls*Pi*s^2*x*H[-1, -1, -1, x] + (24*I)*ep^2*Ls^2*Pi*s^2*x*
  H[-1, -1, -1, x] - 17*ep*Pi^2*s^2*x*H[-1, -1, -1, x] + 
 34*ep^2*Ls*Pi^2*s^2*x*H[-1, -1, -1, x] - (9*I)*ep^2*Pi^3*s^2*x*
  H[-1, -1, -1, x] + (6*I)*Pi*s^2*x^2*H[-1, -1, -1, x] - 
 (12*I)*ep*Ls*Pi*s^2*x^2*H[-1, -1, -1, x] + (12*I)*ep^2*Ls^2*Pi*s^2*x^2*
  H[-1, -1, -1, x] - (17*ep*Pi^2*s^2*x^2*H[-1, -1, -1, x])/2 + 
 17*ep^2*Ls*Pi^2*s^2*x^2*H[-1, -1, -1, x] - ((7*I)/2)*ep^2*Pi^3*s^2*x^2*
  H[-1, -1, -1, x] - (2*s^2*H[-1, -1, 0, x])/ep + 4*Ls*s^2*H[-1, -1, 0, x] - 
 4*ep*Ls^2*s^2*H[-1, -1, 0, x] + (8*ep^2*Ls^3*s^2*H[-1, -1, 0, x])/3 - 
 (5*I)*Pi*s^2*H[-1, -1, 0, x] + (10*I)*ep*Ls*Pi*s^2*H[-1, -1, 0, x] - 
 (10*I)*ep^2*Ls^2*Pi*s^2*H[-1, -1, 0, x] + (22*ep*Pi^2*s^2*H[-1, -1, 0, x])/
  3 - (44*ep^2*Ls*Pi^2*s^2*H[-1, -1, 0, x])/3 - 
 (2*s^2*x*H[-1, -1, 0, x])/ep + 4*Ls*s^2*x*H[-1, -1, 0, x] - 
 4*ep*Ls^2*s^2*x*H[-1, -1, 0, x] + (8*ep^2*Ls^3*s^2*x*H[-1, -1, 0, x])/3 - 
 (6*I)*Pi*s^2*x*H[-1, -1, 0, x] + (12*I)*ep*Ls*Pi*s^2*x*H[-1, -1, 0, x] - 
 (12*I)*ep^2*Ls^2*Pi*s^2*x*H[-1, -1, 0, x] + 
 (17*ep*Pi^2*s^2*x*H[-1, -1, 0, x])/2 - 17*ep^2*Ls*Pi^2*s^2*x*
  H[-1, -1, 0, x] - ((16*I)/3)*ep^2*Pi^3*s^2*x*H[-1, -1, 0, x] - 
 I*Pi*s^2*x^2*H[-1, -1, 0, x] + (2*I)*ep*Ls*Pi*s^2*x^2*H[-1, -1, 0, x] - 
 (2*I)*ep^2*Ls^2*Pi*s^2*x^2*H[-1, -1, 0, x] + 
 (7*ep*Pi^2*s^2*x^2*H[-1, -1, 0, x])/6 - 
 (7*ep^2*Ls*Pi^2*s^2*x^2*H[-1, -1, 0, x])/3 - 
 (6*I)*ep^2*Pi^3*s^2*x^2*H[-1, -1, 0, x] - (2*s^2*H[-1, 0, -1, x])/ep + 
 4*Ls*s^2*H[-1, 0, -1, x] - 4*ep*Ls^2*s^2*H[-1, 0, -1, x] + 
 (8*ep^2*Ls^3*s^2*H[-1, 0, -1, x])/3 - (4*I)*Pi*s^2*H[-1, 0, -1, x] + 
 (8*I)*ep*Ls*Pi*s^2*H[-1, 0, -1, x] - (8*I)*ep^2*Ls^2*Pi*s^2*
  H[-1, 0, -1, x] + (2*ep*Pi^2*s^2*H[-1, 0, -1, x])/3 - 
 (4*ep^2*Ls*Pi^2*s^2*H[-1, 0, -1, x])/3 - I*ep^2*Pi^3*s^2*H[-1, 0, -1, x] - 
 (2*s^2*x*H[-1, 0, -1, x])/ep + 4*Ls*s^2*x*H[-1, 0, -1, x] - 
 4*ep*Ls^2*s^2*x*H[-1, 0, -1, x] + (8*ep^2*Ls^3*s^2*x*H[-1, 0, -1, x])/3 - 
 (6*I)*Pi*s^2*x*H[-1, 0, -1, x] + (12*I)*ep*Ls*Pi*s^2*x*H[-1, 0, -1, x] - 
 (12*I)*ep^2*Ls^2*Pi*s^2*x*H[-1, 0, -1, x] + 
 (17*ep*Pi^2*s^2*x*H[-1, 0, -1, x])/2 - 17*ep^2*Ls*Pi^2*s^2*x*
  H[-1, 0, -1, x] + I*ep^2*Pi^3*s^2*x*H[-1, 0, -1, x] - 
 (2*I)*Pi*s^2*x^2*H[-1, 0, -1, x] + (4*I)*ep*Ls*Pi*s^2*x^2*H[-1, 0, -1, x] - 
 (4*I)*ep^2*Ls^2*Pi*s^2*x^2*H[-1, 0, -1, x] + 
 (47*ep*Pi^2*s^2*x^2*H[-1, 0, -1, x])/6 - 
 (47*ep^2*Ls*Pi^2*s^2*x^2*H[-1, 0, -1, x])/3 + 
 ((10*I)/3)*ep^2*Pi^3*s^2*x^2*H[-1, 0, -1, x] + 
 4*ep*Pi^2*s^2*H[-1, 0, 0, x] - 8*ep^2*Ls*Pi^2*s^2*H[-1, 0, 0, x] + 
 (10*I)*ep^2*Pi^3*s^2*H[-1, 0, 0, x] + (2*s^2*x*H[-1, 0, 0, x])/ep - 
 4*Ls*s^2*x*H[-1, 0, 0, x] + 4*ep*Ls^2*s^2*x*H[-1, 0, 0, x] - 
 (8*ep^2*Ls^3*s^2*x*H[-1, 0, 0, x])/3 + (5*I)*Pi*s^2*x*H[-1, 0, 0, x] - 
 (10*I)*ep*Ls*Pi*s^2*x*H[-1, 0, 0, x] + (10*I)*ep^2*Ls^2*Pi*s^2*x*
  H[-1, 0, 0, x] - (9*ep*Pi^2*s^2*x*H[-1, 0, 0, x])/2 + 
 9*ep^2*Ls*Pi^2*s^2*x*H[-1, 0, 0, x] + ((17*I)/2)*ep^2*Pi^3*s^2*x*
  H[-1, 0, 0, x] + I*Pi*s^2*x^2*H[-1, 0, 0, x] - 
 (2*I)*ep*Ls*Pi*s^2*x^2*H[-1, 0, 0, x] + (2*I)*ep^2*Ls^2*Pi*s^2*x^2*
  H[-1, 0, 0, x] - (9*ep*Pi^2*s^2*x^2*H[-1, 0, 0, x])/2 + 
 9*ep^2*Ls*Pi^2*s^2*x^2*H[-1, 0, 0, x] + ((5*I)/6)*ep^2*Pi^3*s^2*x^2*
  H[-1, 0, 0, x] - (2*s^2*H[0, -1, -1, x])/ep + 4*Ls*s^2*H[0, -1, -1, x] - 
 4*ep*Ls^2*s^2*H[0, -1, -1, x] + (8*ep^2*Ls^3*s^2*H[0, -1, -1, x])/3 - 
 (7*I)*ep^2*Pi^3*s^2*H[0, -1, -1, x] - (2*s^2*x*H[0, -1, -1, x])/ep + 
 4*Ls*s^2*x*H[0, -1, -1, x] - 4*ep*Ls^2*s^2*x*H[0, -1, -1, x] + 
 (8*ep^2*Ls^3*s^2*x*H[0, -1, -1, x])/3 - (6*I)*Pi*s^2*x*H[0, -1, -1, x] + 
 (12*I)*ep*Ls*Pi*s^2*x*H[0, -1, -1, x] - (12*I)*ep^2*Ls^2*Pi*s^2*x*
  H[0, -1, -1, x] + (17*ep*Pi^2*s^2*x*H[0, -1, -1, x])/2 - 
 17*ep^2*Ls*Pi^2*s^2*x*H[0, -1, -1, x] - ((41*I)/6)*ep^2*Pi^3*s^2*x*
  H[0, -1, -1, x] - (6*I)*Pi*s^2*x^2*H[0, -1, -1, x] + 
 (12*I)*ep*Ls*Pi*s^2*x^2*H[0, -1, -1, x] - (12*I)*ep^2*Ls^2*Pi*s^2*x^2*
  H[0, -1, -1, x] + (17*ep*Pi^2*s^2*x^2*H[0, -1, -1, x])/2 - 
 17*ep^2*Ls*Pi^2*s^2*x^2*H[0, -1, -1, x] + ((7*I)/2)*ep^2*Pi^3*s^2*x^2*
  H[0, -1, -1, x] - (4*I)*Pi*s^2*H[0, -1, 0, x] + 
 (8*I)*ep*Ls*Pi*s^2*H[0, -1, 0, x] - (8*I)*ep^2*Ls^2*Pi*s^2*H[0, -1, 0, x] + 
 4*ep*Pi^2*s^2*H[0, -1, 0, x] - 8*ep^2*Ls*Pi^2*s^2*H[0, -1, 0, x] + 
 (10*I)*ep^2*Pi^3*s^2*H[0, -1, 0, x] + (2*s^2*x*H[0, -1, 0, x])/ep - 
 4*Ls*s^2*x*H[0, -1, 0, x] + 4*ep*Ls^2*s^2*x*H[0, -1, 0, x] - 
 (8*ep^2*Ls^3*s^2*x*H[0, -1, 0, x])/3 - (3*I)*Pi*s^2*x*H[0, -1, 0, x] + 
 (6*I)*ep*Ls*Pi*s^2*x*H[0, -1, 0, x] - (6*I)*ep^2*Ls^2*Pi*s^2*x*
  H[0, -1, 0, x] + (2*ep*Pi^2*s^2*x*H[0, -1, 0, x])/3 - 
 (4*ep^2*Ls*Pi^2*s^2*x*H[0, -1, 0, x])/3 + (14*I)*ep^2*Pi^3*s^2*x*
  H[0, -1, 0, x] + I*Pi*s^2*x^2*H[0, -1, 0, x] - 
 (2*I)*ep*Ls*Pi*s^2*x^2*H[0, -1, 0, x] + (2*I)*ep^2*Ls^2*Pi*s^2*x^2*
  H[0, -1, 0, x] - (7*ep*Pi^2*s^2*x^2*H[0, -1, 0, x])/6 + 
 (7*ep^2*Ls*Pi^2*s^2*x^2*H[0, -1, 0, x])/3 + (6*I)*ep^2*Pi^3*s^2*x^2*
  H[0, -1, 0, x] - (4*I)*Pi*s^2*H[0, 0, -1, x] + 
 (8*I)*ep*Ls*Pi*s^2*H[0, 0, -1, x] - (8*I)*ep^2*Ls^2*Pi*s^2*H[0, 0, -1, x] + 
 ((14*I)/3)*ep^2*Pi^3*s^2*H[0, 0, -1, x] + (2*s^2*x*H[0, 0, -1, x])/ep - 
 4*Ls*s^2*x*H[0, 0, -1, x] + 4*ep*Ls^2*s^2*x*H[0, 0, -1, x] - 
 (8*ep^2*Ls^3*s^2*x*H[0, 0, -1, x])/3 - (4*I)*Pi*s^2*x*H[0, 0, -1, x] + 
 (8*I)*ep*Ls*Pi*s^2*x*H[0, 0, -1, x] - (8*I)*ep^2*Ls^2*Pi*s^2*x*
  H[0, 0, -1, x] - (14*ep*Pi^2*s^2*x*H[0, 0, -1, x])/3 + 
 (28*ep^2*Ls*Pi^2*s^2*x*H[0, 0, -1, x])/3 + (7*I)*ep^2*Pi^3*s^2*x*
  H[0, 0, -1, x] + (2*I)*Pi*s^2*x^2*H[0, 0, -1, x] - 
 (4*I)*ep*Ls*Pi*s^2*x^2*H[0, 0, -1, x] + (4*I)*ep^2*Ls^2*Pi*s^2*x^2*
  H[0, 0, -1, x] - (47*ep*Pi^2*s^2*x^2*H[0, 0, -1, x])/6 + 
 (47*ep^2*Ls*Pi^2*s^2*x^2*H[0, 0, -1, x])/3 - ((10*I)/3)*ep^2*Pi^3*s^2*x^2*
  H[0, 0, -1, x] + 4*ep*Pi^2*s^2*H[0, 0, 0, x] - 
 8*ep^2*Ls*Pi^2*s^2*H[0, 0, 0, x] + (4*I)*Pi*s^2*x*H[0, 0, 0, x] - 
 (8*I)*ep*Ls*Pi*s^2*x*H[0, 0, 0, x] + (8*I)*ep^2*Ls^2*Pi*s^2*x*
  H[0, 0, 0, x] + 4*ep*Pi^2*s^2*x*H[0, 0, 0, x] - 
 8*ep^2*Ls*Pi^2*s^2*x*H[0, 0, 0, x] - ((14*I)/3)*ep^2*Pi^3*s^2*x*
  H[0, 0, 0, x] - I*Pi*s^2*x^2*H[0, 0, 0, x] + 
 (2*I)*ep*Ls*Pi*s^2*x^2*H[0, 0, 0, x] - (2*I)*ep^2*Ls^2*Pi*s^2*x^2*
  H[0, 0, 0, x] + (9*ep*Pi^2*s^2*x^2*H[0, 0, 0, x])/2 - 
 9*ep^2*Ls*Pi^2*s^2*x^2*H[0, 0, 0, x] - ((5*I)/6)*ep^2*Pi^3*s^2*x^2*
  H[0, 0, 0, x] - 6*s^2*H[-1, -1, -1, -1, x] + 
 12*ep*Ls*s^2*H[-1, -1, -1, -1, x] - 12*ep^2*Ls^2*s^2*H[-1, -1, -1, -1, x] - 
 (22*I)*ep*Pi*s^2*H[-1, -1, -1, -1, x] + (44*I)*ep^2*Ls*Pi*s^2*
  H[-1, -1, -1, -1, x] + (47*ep^2*Pi^2*s^2*H[-1, -1, -1, -1, x])/2 - 
 12*s^2*x*H[-1, -1, -1, -1, x] + 24*ep*Ls*s^2*x*H[-1, -1, -1, -1, x] - 
 24*ep^2*Ls^2*s^2*x*H[-1, -1, -1, -1, x] - 
 (44*I)*ep*Pi*s^2*x*H[-1, -1, -1, -1, x] + (88*I)*ep^2*Ls*Pi*s^2*x*
  H[-1, -1, -1, -1, x] + 47*ep^2*Pi^2*s^2*x*H[-1, -1, -1, -1, x] - 
 6*s^2*x^2*H[-1, -1, -1, -1, x] + 12*ep*Ls*s^2*x^2*H[-1, -1, -1, -1, x] - 
 12*ep^2*Ls^2*s^2*x^2*H[-1, -1, -1, -1, x] - 
 (22*I)*ep*Pi*s^2*x^2*H[-1, -1, -1, -1, x] + (44*I)*ep^2*Ls*Pi*s^2*x^2*
  H[-1, -1, -1, -1, x] + (47*ep^2*Pi^2*s^2*x^2*H[-1, -1, -1, -1, x])/2 + 
 5*s^2*H[-1, -1, -1, 0, x] - 10*ep*Ls*s^2*H[-1, -1, -1, 0, x] + 
 10*ep^2*Ls^2*s^2*H[-1, -1, -1, 0, x] + (9*I)*ep*Pi*s^2*H[-1, -1, -1, 0, x] - 
 (18*I)*ep^2*Ls*Pi*s^2*H[-1, -1, -1, 0, x] - 
 (31*ep^2*Pi^2*s^2*H[-1, -1, -1, 0, x])/3 + 6*s^2*x*H[-1, -1, -1, 0, x] - 
 12*ep*Ls*s^2*x*H[-1, -1, -1, 0, x] + 12*ep^2*Ls^2*s^2*x*
  H[-1, -1, -1, 0, x] + (10*I)*ep*Pi*s^2*x*H[-1, -1, -1, 0, x] - 
 (20*I)*ep^2*Ls*Pi*s^2*x*H[-1, -1, -1, 0, x] - 
 (13*ep^2*Pi^2*s^2*x*H[-1, -1, -1, 0, x])/2 + s^2*x^2*H[-1, -1, -1, 0, x] - 
 2*ep*Ls*s^2*x^2*H[-1, -1, -1, 0, x] + 2*ep^2*Ls^2*s^2*x^2*
  H[-1, -1, -1, 0, x] + I*ep*Pi*s^2*x^2*H[-1, -1, -1, 0, x] - 
 (2*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, -1, -1, 0, x] + 
 (23*ep^2*Pi^2*s^2*x^2*H[-1, -1, -1, 0, x])/6 + 5*s^2*H[-1, -1, 0, -1, x] - 
 10*ep*Ls*s^2*H[-1, -1, 0, -1, x] + 10*ep^2*Ls^2*s^2*H[-1, -1, 0, -1, x] + 
 (5*I)*ep*Pi*s^2*H[-1, -1, 0, -1, x] - (10*I)*ep^2*Ls*Pi*s^2*
  H[-1, -1, 0, -1, x] + (17*ep^2*Pi^2*s^2*H[-1, -1, 0, -1, x])/6 + 
 6*s^2*x*H[-1, -1, 0, -1, x] - 12*ep*Ls*s^2*x*H[-1, -1, 0, -1, x] + 
 12*ep^2*Ls^2*s^2*x*H[-1, -1, 0, -1, x] + (10*I)*ep*Pi*s^2*x*
  H[-1, -1, 0, -1, x] - (20*I)*ep^2*Ls*Pi*s^2*x*H[-1, -1, 0, -1, x] - 
 (13*ep^2*Pi^2*s^2*x*H[-1, -1, 0, -1, x])/2 + s^2*x^2*H[-1, -1, 0, -1, x] - 
 2*ep*Ls*s^2*x^2*H[-1, -1, 0, -1, x] + 2*ep^2*Ls^2*s^2*x^2*
  H[-1, -1, 0, -1, x] + (5*I)*ep*Pi*s^2*x^2*H[-1, -1, 0, -1, x] - 
 (10*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, -1, 0, -1, x] - 
 (28*ep^2*Pi^2*s^2*x^2*H[-1, -1, 0, -1, x])/3 - 2*s^2*H[-1, -1, 0, 0, x] + 
 4*ep*Ls*s^2*H[-1, -1, 0, 0, x] - 4*ep^2*Ls^2*s^2*H[-1, -1, 0, 0, x] + 
 (10*I)*ep*Pi*s^2*H[-1, -1, 0, 0, x] - (20*I)*ep^2*Ls*Pi*s^2*
  H[-1, -1, 0, 0, x] - (44*ep^2*Pi^2*s^2*H[-1, -1, 0, 0, x])/3 - 
 8*s^2*x*H[-1, -1, 0, 0, x] + 16*ep*Ls*s^2*x*H[-1, -1, 0, 0, x] - 
 16*ep^2*Ls^2*s^2*x*H[-1, -1, 0, 0, x] + (8*I)*ep*Pi*s^2*x*
  H[-1, -1, 0, 0, x] - (16*I)*ep^2*Ls*Pi*s^2*x*H[-1, -1, 0, 0, x] - 
 10*ep^2*Pi^2*s^2*x*H[-1, -1, 0, 0, x] - 2*s^2*x^2*H[-1, -1, 0, 0, x] + 
 4*ep*Ls*s^2*x^2*H[-1, -1, 0, 0, x] - 4*ep^2*Ls^2*s^2*x^2*
  H[-1, -1, 0, 0, x] + (6*I)*ep*Pi*s^2*x^2*H[-1, -1, 0, 0, x] - 
 (12*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, -1, 0, 0, x] - 
 (10*ep^2*Pi^2*s^2*x^2*H[-1, -1, 0, 0, x])/3 + 4*s^2*H[-1, 0, -1, -1, x] - 
 8*ep*Ls*s^2*H[-1, 0, -1, -1, x] + 8*ep^2*Ls^2*s^2*H[-1, 0, -1, -1, x] - 
 (3*I)*ep*Pi*s^2*H[-1, 0, -1, -1, x] + (6*I)*ep^2*Ls*Pi*s^2*
  H[-1, 0, -1, -1, x] + (13*ep^2*Pi^2*s^2*H[-1, 0, -1, -1, x])/6 + 
 6*s^2*x*H[-1, 0, -1, -1, x] - 12*ep*Ls*s^2*x*H[-1, 0, -1, -1, x] + 
 12*ep^2*Ls^2*s^2*x*H[-1, 0, -1, -1, x] + (10*I)*ep*Pi*s^2*x*
  H[-1, 0, -1, -1, x] - (20*I)*ep^2*Ls*Pi*s^2*x*H[-1, 0, -1, -1, x] - 
 (13*ep^2*Pi^2*s^2*x*H[-1, 0, -1, -1, x])/2 + 2*s^2*x^2*H[-1, 0, -1, -1, x] - 
 4*ep*Ls*s^2*x^2*H[-1, 0, -1, -1, x] + 4*ep^2*Ls^2*s^2*x^2*
  H[-1, 0, -1, -1, x] + (13*I)*ep*Pi*s^2*x^2*H[-1, 0, -1, -1, x] - 
 (26*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, 0, -1, -1, x] - 
 (26*ep^2*Pi^2*s^2*x^2*H[-1, 0, -1, -1, x])/3 + 
 (4*I)*ep*Pi*s^2*H[-1, 0, -1, 0, x] - (8*I)*ep^2*Ls*Pi*s^2*
  H[-1, 0, -1, 0, x] - 2*ep^2*Pi^2*s^2*H[-1, 0, -1, 0, x] - 
 5*s^2*x*H[-1, 0, -1, 0, x] + 10*ep*Ls*s^2*x*H[-1, 0, -1, 0, x] - 
 10*ep^2*Ls^2*s^2*x*H[-1, 0, -1, 0, x] - (2*I)*ep*Pi*s^2*x*
  H[-1, 0, -1, 0, x] + (4*I)*ep^2*Ls*Pi*s^2*x*H[-1, 0, -1, 0, x] - 
 (7*ep^2*Pi^2*s^2*x*H[-1, 0, -1, 0, x])/3 - s^2*x^2*H[-1, 0, -1, 0, x] + 
 2*ep*Ls*s^2*x^2*H[-1, 0, -1, 0, x] - 2*ep^2*Ls^2*s^2*x^2*
  H[-1, 0, -1, 0, x] - (6*I)*ep*Pi*s^2*x^2*H[-1, 0, -1, 0, x] + 
 (12*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, 0, -1, 0, x] - 
 (14*ep^2*Pi^2*s^2*x^2*H[-1, 0, -1, 0, x])/3 + 
 (8*I)*ep*Pi*s^2*H[-1, 0, 0, -1, x] - (16*I)*ep^2*Ls*Pi*s^2*
  H[-1, 0, 0, -1, x] + 3*ep^2*Pi^2*s^2*H[-1, 0, 0, -1, x] - 
 5*s^2*x*H[-1, 0, 0, -1, x] + 10*ep*Ls*s^2*x*H[-1, 0, 0, -1, x] - 
 10*ep^2*Ls^2*s^2*x*H[-1, 0, 0, -1, x] + (8*I)*ep*Pi*s^2*x*
  H[-1, 0, 0, -1, x] - (16*I)*ep^2*Ls*Pi*s^2*x*H[-1, 0, 0, -1, x] - 
 (19*ep^2*Pi^2*s^2*x*H[-1, 0, 0, -1, x])/6 - s^2*x^2*H[-1, 0, 0, -1, x] + 
 2*ep*Ls*s^2*x^2*H[-1, 0, 0, -1, x] - 2*ep^2*Ls^2*s^2*x^2*
  H[-1, 0, 0, -1, x] - (4*I)*ep*Pi*s^2*x^2*H[-1, 0, 0, -1, x] + 
 (8*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, 0, 0, -1, x] + 
 (ep^2*Pi^2*s^2*x^2*H[-1, 0, 0, -1, x])/6 - 
 (8*I)*ep*Pi*s^2*H[-1, 0, 0, 0, x] + (16*I)*ep^2*Ls*Pi*s^2*
  H[-1, 0, 0, 0, x] - 8*ep^2*Pi^2*s^2*H[-1, 0, 0, 0, x] + 
 6*s^2*x*H[-1, 0, 0, 0, x] - 12*ep*Ls*s^2*x*H[-1, 0, 0, 0, x] + 
 12*ep^2*Ls^2*s^2*x*H[-1, 0, 0, 0, x] - (19*I)*ep*Pi*s^2*x*
  H[-1, 0, 0, 0, x] + (38*I)*ep^2*Ls*Pi*s^2*x*H[-1, 0, 0, 0, x] + 
 (15*ep^2*Pi^2*s^2*x*H[-1, 0, 0, 0, x])/2 + 6*s^2*x^2*H[-1, 0, 0, 0, x] - 
 12*ep*Ls*s^2*x^2*H[-1, 0, 0, 0, x] + 12*ep^2*Ls^2*s^2*x^2*
  H[-1, 0, 0, 0, x] - I*ep*Pi*s^2*x^2*H[-1, 0, 0, 0, x] + 
 (2*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, 0, 0, 0, x] + 
 (13*ep^2*Pi^2*s^2*x^2*H[-1, 0, 0, 0, x])/2 - 
 (12*I)*ep*Pi*s^2*H[0, -1, -1, -1, x] + (24*I)*ep^2*Ls*Pi*s^2*
  H[0, -1, -1, -1, x] + 17*ep^2*Pi^2*s^2*H[0, -1, -1, -1, x] + 
 6*s^2*x*H[0, -1, -1, -1, x] - 12*ep*Ls*s^2*x*H[0, -1, -1, -1, x] + 
 12*ep^2*Ls^2*s^2*x*H[0, -1, -1, -1, x] + (10*I)*ep*Pi*s^2*x*
  H[0, -1, -1, -1, x] - (20*I)*ep^2*Ls*Pi*s^2*x*H[0, -1, -1, -1, x] - 
 (13*ep^2*Pi^2*s^2*x*H[0, -1, -1, -1, x])/2 + 6*s^2*x^2*H[0, -1, -1, -1, x] - 
 12*ep*Ls*s^2*x^2*H[0, -1, -1, -1, x] + 12*ep^2*Ls^2*s^2*x^2*
  H[0, -1, -1, -1, x] + (22*I)*ep*Pi*s^2*x^2*H[0, -1, -1, -1, x] - 
 (44*I)*ep^2*Ls*Pi*s^2*x^2*H[0, -1, -1, -1, x] - 
 (47*ep^2*Pi^2*s^2*x^2*H[0, -1, -1, -1, x])/2 + 4*s^2*H[0, -1, -1, 0, x] - 
 8*ep*Ls*s^2*H[0, -1, -1, 0, x] + 8*ep^2*Ls^2*s^2*H[0, -1, -1, 0, x] + 
 (10*I)*ep*Pi*s^2*H[0, -1, -1, 0, x] - (20*I)*ep^2*Ls*Pi*s^2*
  H[0, -1, -1, 0, x] - (44*ep^2*Pi^2*s^2*H[0, -1, -1, 0, x])/3 + 
 3*s^2*x*H[0, -1, -1, 0, x] - 6*ep*Ls*s^2*x*H[0, -1, -1, 0, x] + 
 6*ep^2*Ls^2*s^2*x*H[0, -1, -1, 0, x] + (17*I)*ep*Pi*s^2*x*
  H[0, -1, -1, 0, x] - (34*I)*ep^2*Ls*Pi*s^2*x*H[0, -1, -1, 0, x] - 
 23*ep^2*Pi^2*s^2*x*H[0, -1, -1, 0, x] - s^2*x^2*H[0, -1, -1, 0, x] + 
 2*ep*Ls*s^2*x^2*H[0, -1, -1, 0, x] - 2*ep^2*Ls^2*s^2*x^2*
  H[0, -1, -1, 0, x] - I*ep*Pi*s^2*x^2*H[0, -1, -1, 0, x] + 
 (2*I)*ep^2*Ls*Pi*s^2*x^2*H[0, -1, -1, 0, x] - 
 (23*ep^2*Pi^2*s^2*x^2*H[0, -1, -1, 0, x])/6 + 4*s^2*H[0, -1, 0, -1, x] - 
 8*ep*Ls*s^2*H[0, -1, 0, -1, x] + 8*ep^2*Ls^2*s^2*H[0, -1, 0, -1, x] + 
 (8*I)*ep*Pi*s^2*H[0, -1, 0, -1, x] - (16*I)*ep^2*Ls*Pi*s^2*
  H[0, -1, 0, -1, x] - (4*ep^2*Pi^2*s^2*H[0, -1, 0, -1, x])/3 + 
 3*s^2*x*H[0, -1, 0, -1, x] - 6*ep*Ls*s^2*x*H[0, -1, 0, -1, x] + 
 6*ep^2*Ls^2*s^2*x*H[0, -1, 0, -1, x] + (3*I)*ep*Pi*s^2*x*
  H[0, -1, 0, -1, x] - (6*I)*ep^2*Ls*Pi*s^2*x*H[0, -1, 0, -1, x] - 
 (11*ep^2*Pi^2*s^2*x*H[0, -1, 0, -1, x])/2 - s^2*x^2*H[0, -1, 0, -1, x] + 
 2*ep*Ls*s^2*x^2*H[0, -1, 0, -1, x] - 2*ep^2*Ls^2*s^2*x^2*
  H[0, -1, 0, -1, x] - (5*I)*ep*Pi*s^2*x^2*H[0, -1, 0, -1, x] + 
 (10*I)*ep^2*Ls*Pi*s^2*x^2*H[0, -1, 0, -1, x] + 
 (28*ep^2*Pi^2*s^2*x^2*H[0, -1, 0, -1, x])/3 - 
 8*ep^2*Pi^2*s^2*H[0, -1, 0, 0, x] - 2*s^2*x*H[0, -1, 0, 0, x] + 
 4*ep*Ls*s^2*x*H[0, -1, 0, 0, x] - 4*ep^2*Ls^2*s^2*x*H[0, -1, 0, 0, x] - 
 (10*I)*ep*Pi*s^2*x*H[0, -1, 0, 0, x] + (20*I)*ep^2*Ls*Pi*s^2*x*
  H[0, -1, 0, 0, x] + (26*ep^2*Pi^2*s^2*x*H[0, -1, 0, 0, x])/3 + 
 2*s^2*x^2*H[0, -1, 0, 0, x] - 4*ep*Ls*s^2*x^2*H[0, -1, 0, 0, x] + 
 4*ep^2*Ls^2*s^2*x^2*H[0, -1, 0, 0, x] - (6*I)*ep*Pi*s^2*x^2*
  H[0, -1, 0, 0, x] + (12*I)*ep^2*Ls*Pi*s^2*x^2*H[0, -1, 0, 0, x] + 
 (10*ep^2*Pi^2*s^2*x^2*H[0, -1, 0, 0, x])/3 + 4*s^2*H[0, 0, -1, -1, x] - 
 8*ep*Ls*s^2*H[0, 0, -1, -1, x] + 8*ep^2*Ls^2*s^2*H[0, 0, -1, -1, x] + 
 4*s^2*x*H[0, 0, -1, -1, x] - 8*ep*Ls*s^2*x*H[0, 0, -1, -1, x] + 
 8*ep^2*Ls^2*s^2*x*H[0, 0, -1, -1, x] + (3*I)*ep*Pi*s^2*x*
  H[0, 0, -1, -1, x] - (6*I)*ep^2*Ls*Pi*s^2*x*H[0, 0, -1, -1, x] - 
 (37*ep^2*Pi^2*s^2*x*H[0, 0, -1, -1, x])/6 - 2*s^2*x^2*H[0, 0, -1, -1, x] + 
 4*ep*Ls*s^2*x^2*H[0, 0, -1, -1, x] - 4*ep^2*Ls^2*s^2*x^2*
  H[0, 0, -1, -1, x] - (13*I)*ep*Pi*s^2*x^2*H[0, 0, -1, -1, x] + 
 (26*I)*ep^2*Ls*Pi*s^2*x^2*H[0, 0, -1, -1, x] + 
 (26*ep^2*Pi^2*s^2*x^2*H[0, 0, -1, -1, x])/3 + 
 (8*I)*ep*Pi*s^2*H[0, 0, -1, 0, x] - (16*I)*ep^2*Ls*Pi*s^2*
  H[0, 0, -1, 0, x] - 8*ep^2*Pi^2*s^2*H[0, 0, -1, 0, x] - 
 4*s^2*x*H[0, 0, -1, 0, x] + 8*ep*Ls*s^2*x*H[0, 0, -1, 0, x] - 
 8*ep^2*Ls^2*s^2*x*H[0, 0, -1, 0, x] + (4*I)*ep*Pi*s^2*x*H[0, 0, -1, 0, x] - 
 (8*I)*ep^2*Ls*Pi*s^2*x*H[0, 0, -1, 0, x] + 
 (16*ep^2*Pi^2*s^2*x*H[0, 0, -1, 0, x])/3 + s^2*x^2*H[0, 0, -1, 0, x] - 
 2*ep*Ls*s^2*x^2*H[0, 0, -1, 0, x] + 2*ep^2*Ls^2*s^2*x^2*H[0, 0, -1, 0, x] + 
 (6*I)*ep*Pi*s^2*x^2*H[0, 0, -1, 0, x] - (12*I)*ep^2*Ls*Pi*s^2*x^2*
  H[0, 0, -1, 0, x] + (14*ep^2*Pi^2*s^2*x^2*H[0, 0, -1, 0, x])/3 + 
 (8*I)*ep*Pi*s^2*H[0, 0, 0, -1, x] - (16*I)*ep^2*Ls*Pi*s^2*
  H[0, 0, 0, -1, x] - 4*s^2*x*H[0, 0, 0, -1, x] + 
 8*ep*Ls*s^2*x*H[0, 0, 0, -1, x] - 8*ep^2*Ls^2*s^2*x*H[0, 0, 0, -1, x] + 
 (8*I)*ep*Pi*s^2*x*H[0, 0, 0, -1, x] - (16*I)*ep^2*Ls*Pi*s^2*x*
  H[0, 0, 0, -1, x] + (23*ep^2*Pi^2*s^2*x*H[0, 0, 0, -1, x])/3 + 
 s^2*x^2*H[0, 0, 0, -1, x] - 2*ep*Ls*s^2*x^2*H[0, 0, 0, -1, x] + 
 2*ep^2*Ls^2*s^2*x^2*H[0, 0, 0, -1, x] + (4*I)*ep*Pi*s^2*x^2*
  H[0, 0, 0, -1, x] - (8*I)*ep^2*Ls*Pi*s^2*x^2*H[0, 0, 0, -1, x] - 
 (ep^2*Pi^2*s^2*x^2*H[0, 0, 0, -1, x])/6 - 8*ep^2*Pi^2*s^2*H[0, 0, 0, 0, x] - 
 (8*I)*ep*Pi*s^2*x*H[0, 0, 0, 0, x] + (16*I)*ep^2*Ls*Pi*s^2*x*
  H[0, 0, 0, 0, x] - 8*ep^2*Pi^2*s^2*x*H[0, 0, 0, 0, x] - 
 6*s^2*x^2*H[0, 0, 0, 0, x] + 12*ep*Ls*s^2*x^2*H[0, 0, 0, 0, x] - 
 12*ep^2*Ls^2*s^2*x^2*H[0, 0, 0, 0, x] + I*ep*Pi*s^2*x^2*H[0, 0, 0, 0, x] - 
 (2*I)*ep^2*Ls*Pi*s^2*x^2*H[0, 0, 0, 0, x] - 
 (13*ep^2*Pi^2*s^2*x^2*H[0, 0, 0, 0, x])/2 + 
 22*ep*s^2*H[-1, -1, -1, -1, -1, x] - 
 44*ep^2*Ls*s^2*H[-1, -1, -1, -1, -1, x] + 
 (54*I)*ep^2*Pi*s^2*H[-1, -1, -1, -1, -1, x] + 
 44*ep*s^2*x*H[-1, -1, -1, -1, -1, x] - 
 88*ep^2*Ls*s^2*x*H[-1, -1, -1, -1, -1, x] + 
 (108*I)*ep^2*Pi*s^2*x*H[-1, -1, -1, -1, -1, x] + 
 22*ep*s^2*x^2*H[-1, -1, -1, -1, -1, x] - 44*ep^2*Ls*s^2*x^2*
  H[-1, -1, -1, -1, -1, x] + (54*I)*ep^2*Pi*s^2*x^2*
  H[-1, -1, -1, -1, -1, x] - 9*ep*s^2*H[-1, -1, -1, -1, 0, x] + 
 18*ep^2*Ls*s^2*H[-1, -1, -1, -1, 0, x] - (13*I)*ep^2*Pi*s^2*
  H[-1, -1, -1, -1, 0, x] - 10*ep*s^2*x*H[-1, -1, -1, -1, 0, x] + 
 20*ep^2*Ls*s^2*x*H[-1, -1, -1, -1, 0, x] - 
 (10*I)*ep^2*Pi*s^2*x*H[-1, -1, -1, -1, 0, x] - 
 ep*s^2*x^2*H[-1, -1, -1, -1, 0, x] + 2*ep^2*Ls*s^2*x^2*
  H[-1, -1, -1, -1, 0, x] + (3*I)*ep^2*Pi*s^2*x^2*H[-1, -1, -1, -1, 0, x] - 
 9*ep*s^2*H[-1, -1, -1, 0, -1, x] + 18*ep^2*Ls*s^2*H[-1, -1, -1, 0, -1, x] - 
 I*ep^2*Pi*s^2*H[-1, -1, -1, 0, -1, x] - 
 10*ep*s^2*x*H[-1, -1, -1, 0, -1, x] + 20*ep^2*Ls*s^2*x*
  H[-1, -1, -1, 0, -1, x] - (10*I)*ep^2*Pi*s^2*x*H[-1, -1, -1, 0, -1, x] - 
 ep*s^2*x^2*H[-1, -1, -1, 0, -1, x] + 2*ep^2*Ls*s^2*x^2*
  H[-1, -1, -1, 0, -1, x] - (9*I)*ep^2*Pi*s^2*x^2*H[-1, -1, -1, 0, -1, x] - 
 4*ep*s^2*H[-1, -1, -1, 0, 0, x] + 8*ep^2*Ls*s^2*H[-1, -1, -1, 0, 0, x] - 
 (10*I)*ep^2*Pi*s^2*H[-1, -1, -1, 0, 0, x] + 
 (8*I)*ep^2*Pi*s^2*x*H[-1, -1, -1, 0, 0, x] - 
 4*ep*s^2*x^2*H[-1, -1, -1, 0, 0, x] + 8*ep^2*Ls*s^2*x^2*
  H[-1, -1, -1, 0, 0, x] + (2*I)*ep^2*Pi*s^2*x^2*H[-1, -1, -1, 0, 0, x] - 
 5*ep*s^2*H[-1, -1, 0, -1, -1, x] + 10*ep^2*Ls*s^2*H[-1, -1, 0, -1, -1, x] + 
 (15*I)*ep^2*Pi*s^2*H[-1, -1, 0, -1, -1, x] - 
 10*ep*s^2*x*H[-1, -1, 0, -1, -1, x] + 20*ep^2*Ls*s^2*x*
  H[-1, -1, 0, -1, -1, x] - (10*I)*ep^2*Pi*s^2*x*H[-1, -1, 0, -1, -1, x] - 
 5*ep*s^2*x^2*H[-1, -1, 0, -1, -1, x] + 10*ep^2*Ls*s^2*x^2*
  H[-1, -1, 0, -1, -1, x] - (25*I)*ep^2*Pi*s^2*x^2*H[-1, -1, 0, -1, -1, x] - 
 10*ep*s^2*H[-1, -1, 0, -1, 0, x] + 20*ep^2*Ls*s^2*H[-1, -1, 0, -1, 0, x] - 
 (26*I)*ep^2*Pi*s^2*H[-1, -1, 0, -1, 0, x] - 
 8*ep*s^2*x*H[-1, -1, 0, -1, 0, x] + 16*ep^2*Ls*s^2*x*
  H[-1, -1, 0, -1, 0, x] - (32*I)*ep^2*Pi*s^2*x*H[-1, -1, 0, -1, 0, x] - 
 6*ep*s^2*x^2*H[-1, -1, 0, -1, 0, x] + 12*ep^2*Ls*s^2*x^2*
  H[-1, -1, 0, -1, 0, x] - (6*I)*ep^2*Pi*s^2*x^2*H[-1, -1, 0, -1, 0, x] - 
 10*ep*s^2*H[-1, -1, 0, 0, -1, x] + 20*ep^2*Ls*s^2*H[-1, -1, 0, 0, -1, x] - 
 (3*I)*ep^2*Pi*s^2*H[-1, -1, 0, 0, -1, x] - 
 8*ep*s^2*x*H[-1, -1, 0, 0, -1, x] + 16*ep^2*Ls*s^2*x*
  H[-1, -1, 0, 0, -1, x] + (10*I)*ep^2*Pi*s^2*x*H[-1, -1, 0, 0, -1, x] - 
 6*ep*s^2*x^2*H[-1, -1, 0, 0, -1, x] + 12*ep^2*Ls*s^2*x^2*
  H[-1, -1, 0, 0, -1, x] + (21*I)*ep^2*Pi*s^2*x^2*H[-1, -1, 0, 0, -1, x] + 
 16*ep*s^2*H[-1, -1, 0, 0, 0, x] - 32*ep^2*Ls*s^2*H[-1, -1, 0, 0, 0, x] - 
 (20*I)*ep^2*Pi*s^2*H[-1, -1, 0, 0, 0, x] + 
 29*ep*s^2*x*H[-1, -1, 0, 0, 0, x] - 58*ep^2*Ls*s^2*x*H[-1, -1, 0, 0, 0, x] - 
 (20*I)*ep^2*Pi*s^2*x*H[-1, -1, 0, 0, 0, x] + 
 13*ep*s^2*x^2*H[-1, -1, 0, 0, 0, x] - 26*ep^2*Ls*s^2*x^2*
  H[-1, -1, 0, 0, 0, x] - (20*I)*ep^2*Pi*s^2*x^2*H[-1, -1, 0, 0, 0, x] + 
 3*ep*s^2*H[-1, 0, -1, -1, -1, x] - 6*ep^2*Ls*s^2*H[-1, 0, -1, -1, -1, x] + 
 (35*I)*ep^2*Pi*s^2*H[-1, 0, -1, -1, -1, x] - 
 10*ep*s^2*x*H[-1, 0, -1, -1, -1, x] + 20*ep^2*Ls*s^2*x*
  H[-1, 0, -1, -1, -1, x] - (10*I)*ep^2*Pi*s^2*x*H[-1, 0, -1, -1, -1, x] - 
 13*ep*s^2*x^2*H[-1, 0, -1, -1, -1, x] + 26*ep^2*Ls*s^2*x^2*
  H[-1, 0, -1, -1, -1, x] - (45*I)*ep^2*Pi*s^2*x^2*H[-1, 0, -1, -1, -1, x] - 
 4*ep*s^2*H[-1, 0, -1, -1, 0, x] + 8*ep^2*Ls*s^2*H[-1, 0, -1, -1, 0, x] - 
 (4*I)*ep^2*Pi*s^2*H[-1, 0, -1, -1, 0, x] + 
 2*ep*s^2*x*H[-1, 0, -1, -1, 0, x] - 4*ep^2*Ls*s^2*x*H[-1, 0, -1, -1, 0, x] + 
 6*ep*s^2*x^2*H[-1, 0, -1, -1, 0, x] - 12*ep^2*Ls*s^2*x^2*
  H[-1, 0, -1, -1, 0, x] + (20*I)*ep^2*Pi*s^2*x^2*H[-1, 0, -1, -1, 0, x] - 
 4*ep*s^2*H[-1, 0, -1, 0, -1, x] + 8*ep^2*Ls*s^2*H[-1, 0, -1, 0, -1, x] - 
 (31*I)*ep^2*Pi*s^2*H[-1, 0, -1, 0, -1, x] + 
 2*ep*s^2*x*H[-1, 0, -1, 0, -1, x] - 4*ep^2*Ls*s^2*x*H[-1, 0, -1, 0, -1, x] - 
 (34*I)*ep^2*Pi*s^2*x*H[-1, 0, -1, 0, -1, x] + 
 6*ep*s^2*x^2*H[-1, 0, -1, 0, -1, x] - 12*ep^2*Ls*s^2*x^2*
  H[-1, 0, -1, 0, -1, x] - (3*I)*ep^2*Pi*s^2*x^2*H[-1, 0, -1, 0, -1, x] - 
 (8*I)*ep^2*Pi*s^2*H[-1, 0, -1, 0, 0, x] + 
 13*ep*s^2*x*H[-1, 0, -1, 0, 0, x] - 26*ep^2*Ls*s^2*x*H[-1, 0, -1, 0, 0, x] + 
 (6*I)*ep^2*Pi*s^2*x*H[-1, 0, -1, 0, 0, x] + 
 5*ep*s^2*x^2*H[-1, 0, -1, 0, 0, x] - 10*ep^2*Ls*s^2*x^2*
  H[-1, 0, -1, 0, 0, x] + (6*I)*ep^2*Pi*s^2*x^2*H[-1, 0, -1, 0, 0, x] - 
 8*ep*s^2*H[-1, 0, 0, -1, -1, x] + 16*ep^2*Ls*s^2*H[-1, 0, 0, -1, -1, x] - 
 (11*I)*ep^2*Pi*s^2*H[-1, 0, 0, -1, -1, x] - 
 8*ep*s^2*x*H[-1, 0, 0, -1, -1, x] + 16*ep^2*Ls*s^2*x*
  H[-1, 0, 0, -1, -1, x] - (26*I)*ep^2*Pi*s^2*x*H[-1, 0, 0, -1, -1, x] + 
 4*ep*s^2*x^2*H[-1, 0, 0, -1, -1, x] - 8*ep^2*Ls*s^2*x^2*
  H[-1, 0, 0, -1, -1, x] + (17*I)*ep^2*Pi*s^2*x^2*H[-1, 0, 0, -1, -1, x] + 
 8*ep*s^2*H[-1, 0, 0, -1, 0, x] - 16*ep^2*Ls*s^2*H[-1, 0, 0, -1, 0, x] + 
 (4*I)*ep^2*Pi*s^2*H[-1, 0, 0, -1, 0, x] + 
 19*ep*s^2*x*H[-1, 0, 0, -1, 0, x] - 38*ep^2*Ls*s^2*x*H[-1, 0, 0, -1, 0, x] + 
 (22*I)*ep^2*Pi*s^2*x*H[-1, 0, 0, -1, 0, x] + 
 ep*s^2*x^2*H[-1, 0, 0, -1, 0, x] - 2*ep^2*Ls*s^2*x^2*H[-1, 0, 0, -1, 0, x] - 
 (2*I)*ep^2*Pi*s^2*x^2*H[-1, 0, 0, -1, 0, x] + 
 8*ep*s^2*H[-1, 0, 0, 0, -1, x] - 16*ep^2*Ls*s^2*H[-1, 0, 0, 0, -1, x] - 
 (16*I)*ep^2*Pi*s^2*H[-1, 0, 0, 0, -1, x] + 
 19*ep*s^2*x*H[-1, 0, 0, 0, -1, x] - 38*ep^2*Ls*s^2*x*H[-1, 0, 0, 0, -1, x] - 
 (2*I)*ep^2*Pi*s^2*x*H[-1, 0, 0, 0, -1, x] + 
 ep*s^2*x^2*H[-1, 0, 0, 0, -1, x] - 2*ep^2*Ls*s^2*x^2*H[-1, 0, 0, 0, -1, x] + 
 (6*I)*ep^2*Pi*s^2*x^2*H[-1, 0, 0, 0, -1, x] + 
 (32*I)*ep^2*Pi*s^2*H[-1, 0, 0, 0, 0, x] - 34*ep*s^2*x*H[-1, 0, 0, 0, 0, x] + 
 68*ep^2*Ls*s^2*x*H[-1, 0, 0, 0, 0, x] + (47*I)*ep^2*Pi*s^2*x*
  H[-1, 0, 0, 0, 0, x] - 22*ep*s^2*x^2*H[-1, 0, 0, 0, 0, x] + 
 44*ep^2*Ls*s^2*x^2*H[-1, 0, 0, 0, 0, x] - (3*I)*ep^2*Pi*s^2*x^2*
  H[-1, 0, 0, 0, 0, x] + 12*ep*s^2*H[0, -1, -1, -1, -1, x] - 
 24*ep^2*Ls*s^2*H[0, -1, -1, -1, -1, x] + (44*I)*ep^2*Pi*s^2*
  H[0, -1, -1, -1, -1, x] - 10*ep*s^2*x*H[0, -1, -1, -1, -1, x] + 
 20*ep^2*Ls*s^2*x*H[0, -1, -1, -1, -1, x] - 
 (10*I)*ep^2*Pi*s^2*x*H[0, -1, -1, -1, -1, x] - 
 22*ep*s^2*x^2*H[0, -1, -1, -1, -1, x] + 44*ep^2*Ls*s^2*x^2*
  H[0, -1, -1, -1, -1, x] - (54*I)*ep^2*Pi*s^2*x^2*H[0, -1, -1, -1, -1, x] - 
 10*ep*s^2*H[0, -1, -1, -1, 0, x] + 20*ep^2*Ls*s^2*H[0, -1, -1, -1, 0, x] - 
 (18*I)*ep^2*Pi*s^2*H[0, -1, -1, -1, 0, x] - 
 17*ep*s^2*x*H[0, -1, -1, -1, 0, x] + 34*ep^2*Ls*s^2*x*
  H[0, -1, -1, -1, 0, x] - (53*I)*ep^2*Pi*s^2*x*H[0, -1, -1, -1, 0, x] + 
 ep*s^2*x^2*H[0, -1, -1, -1, 0, x] - 2*ep^2*Ls*s^2*x^2*
  H[0, -1, -1, -1, 0, x] - (3*I)*ep^2*Pi*s^2*x^2*H[0, -1, -1, -1, 0, x] - 
 10*ep*s^2*H[0, -1, -1, 0, -1, x] + 20*ep^2*Ls*s^2*H[0, -1, -1, 0, -1, x] - 
 (10*I)*ep^2*Pi*s^2*H[0, -1, -1, 0, -1, x] - 
 17*ep*s^2*x*H[0, -1, -1, 0, -1, x] + 34*ep^2*Ls*s^2*x*
  H[0, -1, -1, 0, -1, x] + (7*I)*ep^2*Pi*s^2*x*H[0, -1, -1, 0, -1, x] + 
 ep*s^2*x^2*H[0, -1, -1, 0, -1, x] - 2*ep^2*Ls*s^2*x^2*
  H[0, -1, -1, 0, -1, x] + (9*I)*ep^2*Pi*s^2*x^2*H[0, -1, -1, 0, -1, x] + 
 4*ep*s^2*H[0, -1, -1, 0, 0, x] - 8*ep^2*Ls*s^2*H[0, -1, -1, 0, 0, x] - 
 (20*I)*ep^2*Pi*s^2*H[0, -1, -1, 0, 0, x] + 
 16*ep*s^2*x*H[0, -1, -1, 0, 0, x] - 32*ep^2*Ls*s^2*x*H[0, -1, -1, 0, 0, x] - 
 (26*I)*ep^2*Pi*s^2*x*H[0, -1, -1, 0, 0, x] + 
 4*ep*s^2*x^2*H[0, -1, -1, 0, 0, x] - 8*ep^2*Ls*s^2*x^2*
  H[0, -1, -1, 0, 0, x] - (2*I)*ep^2*Pi*s^2*x^2*H[0, -1, -1, 0, 0, x] - 
 8*ep*s^2*H[0, -1, 0, -1, -1, x] + 16*ep^2*Ls*s^2*H[0, -1, 0, -1, -1, x] + 
 (6*I)*ep^2*Pi*s^2*H[0, -1, 0, -1, -1, x] - 
 3*ep*s^2*x*H[0, -1, 0, -1, -1, x] + 6*ep^2*Ls*s^2*x*H[0, -1, 0, -1, -1, x] + 
 (31*I)*ep^2*Pi*s^2*x*H[0, -1, 0, -1, -1, x] + 
 5*ep*s^2*x^2*H[0, -1, 0, -1, -1, x] - 10*ep^2*Ls*s^2*x^2*
  H[0, -1, 0, -1, -1, x] + (25*I)*ep^2*Pi*s^2*x^2*H[0, -1, 0, -1, -1, x] - 
 (8*I)*ep^2*Pi*s^2*H[0, -1, 0, -1, 0, x] + 
 10*ep*s^2*x*H[0, -1, 0, -1, 0, x] - 20*ep^2*Ls*s^2*x*H[0, -1, 0, -1, 0, x] + 
 (6*I)*ep^2*Pi*s^2*x*H[0, -1, 0, -1, 0, x] + 
 6*ep*s^2*x^2*H[0, -1, 0, -1, 0, x] - 12*ep^2*Ls*s^2*x^2*
  H[0, -1, 0, -1, 0, x] + (6*I)*ep^2*Pi*s^2*x^2*H[0, -1, 0, -1, 0, x] - 
 (16*I)*ep^2*Pi*s^2*H[0, -1, 0, 0, -1, x] + 
 10*ep*s^2*x*H[0, -1, 0, 0, -1, x] - 20*ep^2*Ls*s^2*x*H[0, -1, 0, 0, -1, x] - 
 (41*I)*ep^2*Pi*s^2*x*H[0, -1, 0, 0, -1, x] + 
 6*ep*s^2*x^2*H[0, -1, 0, 0, -1, x] - 12*ep^2*Ls*s^2*x^2*
  H[0, -1, 0, 0, -1, x] - (21*I)*ep^2*Pi*s^2*x^2*H[0, -1, 0, 0, -1, x] + 
 (16*I)*ep^2*Pi*s^2*H[0, -1, 0, 0, 0, x] - 16*ep*s^2*x*H[0, -1, 0, 0, 0, x] + 
 32*ep^2*Ls*s^2*x*H[0, -1, 0, 0, 0, x] + (40*I)*ep^2*Pi*s^2*x*
  H[0, -1, 0, 0, 0, x] - 13*ep*s^2*x^2*H[0, -1, 0, 0, 0, x] + 
 26*ep^2*Ls*s^2*x^2*H[0, -1, 0, 0, 0, x] + (20*I)*ep^2*Pi*s^2*x^2*
  H[0, -1, 0, 0, 0, x] + (24*I)*ep^2*Pi*s^2*H[0, 0, -1, -1, -1, x] - 
 3*ep*s^2*x*H[0, 0, -1, -1, -1, x] + 6*ep^2*Ls*s^2*x*H[0, 0, -1, -1, -1, x] + 
 (13*I)*ep^2*Pi*s^2*x*H[0, 0, -1, -1, -1, x] + 
 13*ep*s^2*x^2*H[0, 0, -1, -1, -1, x] - 26*ep^2*Ls*s^2*x^2*
  H[0, 0, -1, -1, -1, x] + (45*I)*ep^2*Pi*s^2*x^2*H[0, 0, -1, -1, -1, x] - 
 8*ep*s^2*H[0, 0, -1, -1, 0, x] + 16*ep^2*Ls*s^2*H[0, 0, -1, -1, 0, x] - 
 (20*I)*ep^2*Pi*s^2*H[0, 0, -1, -1, 0, x] - 
 4*ep*s^2*x*H[0, 0, -1, -1, 0, x] + 8*ep^2*Ls*s^2*x*H[0, 0, -1, -1, 0, x] - 
 (20*I)*ep^2*Pi*s^2*x*H[0, 0, -1, -1, 0, x] - 
 6*ep*s^2*x^2*H[0, 0, -1, -1, 0, x] + 12*ep^2*Ls*s^2*x^2*
  H[0, 0, -1, -1, 0, x] - (20*I)*ep^2*Pi*s^2*x^2*H[0, 0, -1, -1, 0, x] - 
 8*ep*s^2*H[0, 0, -1, 0, -1, x] + 16*ep^2*Ls*s^2*H[0, 0, -1, 0, -1, x] - 
 (16*I)*ep^2*Pi*s^2*H[0, 0, -1, 0, -1, x] - 
 4*ep*s^2*x*H[0, 0, -1, 0, -1, x] + 8*ep^2*Ls*s^2*x*H[0, 0, -1, 0, -1, x] - 
 (5*I)*ep^2*Pi*s^2*x*H[0, 0, -1, 0, -1, x] - 
 6*ep*s^2*x^2*H[0, 0, -1, 0, -1, x] + 12*ep^2*Ls*s^2*x^2*
  H[0, 0, -1, 0, -1, x] + (3*I)*ep^2*Pi*s^2*x^2*H[0, 0, -1, 0, -1, x] + 
 (20*I)*ep^2*Pi*s^2*x*H[0, 0, -1, 0, 0, x] - 
 5*ep*s^2*x^2*H[0, 0, -1, 0, 0, x] + 10*ep^2*Ls*s^2*x^2*
  H[0, 0, -1, 0, 0, x] - (6*I)*ep^2*Pi*s^2*x^2*H[0, 0, -1, 0, 0, x] - 
 8*ep*s^2*H[0, 0, 0, -1, -1, x] + 16*ep^2*Ls*s^2*H[0, 0, 0, -1, -1, x] - 
 8*ep*s^2*x*H[0, 0, 0, -1, -1, x] + 16*ep^2*Ls*s^2*x*H[0, 0, 0, -1, -1, x] - 
 (21*I)*ep^2*Pi*s^2*x*H[0, 0, 0, -1, -1, x] - 
 4*ep*s^2*x^2*H[0, 0, 0, -1, -1, x] + 8*ep^2*Ls*s^2*x^2*
  H[0, 0, 0, -1, -1, x] - (17*I)*ep^2*Pi*s^2*x^2*H[0, 0, 0, -1, -1, x] - 
 (16*I)*ep^2*Pi*s^2*H[0, 0, 0, -1, 0, x] + 8*ep*s^2*x*H[0, 0, 0, -1, 0, x] - 
 16*ep^2*Ls*s^2*x*H[0, 0, 0, -1, 0, x] - (4*I)*ep^2*Pi*s^2*x*
  H[0, 0, 0, -1, 0, x] - ep*s^2*x^2*H[0, 0, 0, -1, 0, x] + 
 2*ep^2*Ls*s^2*x^2*H[0, 0, 0, -1, 0, x] + (2*I)*ep^2*Pi*s^2*x^2*
  H[0, 0, 0, -1, 0, x] - (16*I)*ep^2*Pi*s^2*H[0, 0, 0, 0, -1, x] + 
 8*ep*s^2*x*H[0, 0, 0, 0, -1, x] - 16*ep^2*Ls*s^2*x*H[0, 0, 0, 0, -1, x] - 
 (16*I)*ep^2*Pi*s^2*x*H[0, 0, 0, 0, -1, x] - 
 ep*s^2*x^2*H[0, 0, 0, 0, -1, x] + 2*ep^2*Ls*s^2*x^2*H[0, 0, 0, 0, -1, x] - 
 (6*I)*ep^2*Pi*s^2*x^2*H[0, 0, 0, 0, -1, x] + 
 (16*I)*ep^2*Pi*s^2*x*H[0, 0, 0, 0, 0, x] + 
 22*ep*s^2*x^2*H[0, 0, 0, 0, 0, x] - 44*ep^2*Ls*s^2*x^2*H[0, 0, 0, 0, 0, x] + 
 (3*I)*ep^2*Pi*s^2*x^2*H[0, 0, 0, 0, 0, x] - 
 54*ep^2*s^2*H[-1, -1, -1, -1, -1, -1, x] - 
 108*ep^2*s^2*x*H[-1, -1, -1, -1, -1, -1, x] - 
 54*ep^2*s^2*x^2*H[-1, -1, -1, -1, -1, -1, x] + 
 13*ep^2*s^2*H[-1, -1, -1, -1, -1, 0, x] + 
 10*ep^2*s^2*x*H[-1, -1, -1, -1, -1, 0, x] - 
 3*ep^2*s^2*x^2*H[-1, -1, -1, -1, -1, 0, x] + 
 13*ep^2*s^2*H[-1, -1, -1, -1, 0, -1, x] + 
 10*ep^2*s^2*x*H[-1, -1, -1, -1, 0, -1, x] - 
 3*ep^2*s^2*x^2*H[-1, -1, -1, -1, 0, -1, x] + 
 6*ep^2*s^2*H[-1, -1, -1, -1, 0, 0, x] - 
 4*ep^2*s^2*x*H[-1, -1, -1, -1, 0, 0, x] + 
 6*ep^2*s^2*x^2*H[-1, -1, -1, -1, 0, 0, x] + 
 ep^2*s^2*H[-1, -1, -1, 0, -1, -1, x] + 
 10*ep^2*s^2*x*H[-1, -1, -1, 0, -1, -1, x] + 
 9*ep^2*s^2*x^2*H[-1, -1, -1, 0, -1, -1, x] + 
 10*ep^2*s^2*H[-1, -1, -1, 0, -1, 0, x] - 
 8*ep^2*s^2*x*H[-1, -1, -1, 0, -1, 0, x] - 
 2*ep^2*s^2*x^2*H[-1, -1, -1, 0, -1, 0, x] + 
 10*ep^2*s^2*H[-1, -1, -1, 0, 0, -1, x] - 
 8*ep^2*s^2*x*H[-1, -1, -1, 0, 0, -1, x] - 
 2*ep^2*s^2*x^2*H[-1, -1, -1, 0, 0, -1, x] - 
 4*ep^2*s^2*H[-1, -1, -1, 0, 0, 0, x] + 
 13*ep^2*s^2*x*H[-1, -1, -1, 0, 0, 0, x] + 
 17*ep^2*s^2*x^2*H[-1, -1, -1, 0, 0, 0, x] - 
 15*ep^2*s^2*H[-1, -1, 0, -1, -1, -1, x] + 
 10*ep^2*s^2*x*H[-1, -1, 0, -1, -1, -1, x] + 
 25*ep^2*s^2*x^2*H[-1, -1, 0, -1, -1, -1, x] + 
 26*ep^2*s^2*H[-1, -1, 0, -1, -1, 0, x] + 
 32*ep^2*s^2*x*H[-1, -1, 0, -1, -1, 0, x] + 
 6*ep^2*s^2*x^2*H[-1, -1, 0, -1, -1, 0, x] + 
 26*ep^2*s^2*H[-1, -1, 0, -1, 0, -1, x] + 
 32*ep^2*s^2*x*H[-1, -1, 0, -1, 0, -1, x] + 
 6*ep^2*s^2*x^2*H[-1, -1, 0, -1, 0, -1, x] + 
 8*ep^2*s^2*H[-1, -1, 0, -1, 0, 0, x] - 
 11*ep^2*s^2*x*H[-1, -1, 0, -1, 0, 0, x] - 
 3*ep^2*s^2*x^2*H[-1, -1, 0, -1, 0, 0, x] + 
 3*ep^2*s^2*H[-1, -1, 0, 0, -1, -1, x] - 
 10*ep^2*s^2*x*H[-1, -1, 0, 0, -1, -1, x] - 
 21*ep^2*s^2*x^2*H[-1, -1, 0, 0, -1, -1, x] + 
 20*ep^2*s^2*H[-1, -1, 0, 0, -1, 0, x] + 
 20*ep^2*s^2*x*H[-1, -1, 0, 0, -1, 0, x] + 
 20*ep^2*s^2*x^2*H[-1, -1, 0, 0, -1, 0, x] + 
 20*ep^2*s^2*H[-1, -1, 0, 0, 0, -1, x] + 
 20*ep^2*s^2*x*H[-1, -1, 0, 0, 0, -1, x] + 
 20*ep^2*s^2*x^2*H[-1, -1, 0, 0, 0, -1, x] - 
 56*ep^2*s^2*H[-1, -1, 0, 0, 0, 0, x] - 
 77*ep^2*s^2*x*H[-1, -1, 0, 0, 0, 0, x] - 
 45*ep^2*s^2*x^2*H[-1, -1, 0, 0, 0, 0, x] - 
 35*ep^2*s^2*H[-1, 0, -1, -1, -1, -1, x] + 
 10*ep^2*s^2*x*H[-1, 0, -1, -1, -1, -1, x] + 
 45*ep^2*s^2*x^2*H[-1, 0, -1, -1, -1, -1, x] + 
 4*ep^2*s^2*H[-1, 0, -1, -1, -1, 0, x] - 
 20*ep^2*s^2*x^2*H[-1, 0, -1, -1, -1, 0, x] + 
 4*ep^2*s^2*H[-1, 0, -1, -1, 0, -1, x] - 
 20*ep^2*s^2*x^2*H[-1, 0, -1, -1, 0, -1, x] - 
 4*ep^2*s^2*H[-1, 0, -1, -1, 0, 0, x] + 
 ep^2*s^2*x*H[-1, 0, -1, -1, 0, 0, x] + 
 21*ep^2*s^2*x^2*H[-1, 0, -1, -1, 0, 0, x] + 
 31*ep^2*s^2*H[-1, 0, -1, 0, -1, -1, x] + 
 34*ep^2*s^2*x*H[-1, 0, -1, 0, -1, -1, x] + 
 3*ep^2*s^2*x^2*H[-1, 0, -1, 0, -1, -1, x] + 
 8*ep^2*s^2*H[-1, 0, -1, 0, -1, 0, x] - 
 6*ep^2*s^2*x*H[-1, 0, -1, 0, -1, 0, x] - 
 6*ep^2*s^2*x^2*H[-1, 0, -1, 0, -1, 0, x] + 
 8*ep^2*s^2*H[-1, 0, -1, 0, 0, -1, x] - 
 6*ep^2*s^2*x*H[-1, 0, -1, 0, 0, -1, x] - 
 6*ep^2*s^2*x^2*H[-1, 0, -1, 0, 0, -1, x] - 
 19*ep^2*s^2*x*H[-1, 0, -1, 0, 0, 0, x] - 
 25*ep^2*s^2*x^2*H[-1, 0, -1, 0, 0, 0, x] + 
 11*ep^2*s^2*H[-1, 0, 0, -1, -1, -1, x] + 
 26*ep^2*s^2*x*H[-1, 0, 0, -1, -1, -1, x] - 
 17*ep^2*s^2*x^2*H[-1, 0, 0, -1, -1, -1, x] - 
 4*ep^2*s^2*H[-1, 0, 0, -1, -1, 0, x] - 
 22*ep^2*s^2*x*H[-1, 0, 0, -1, -1, 0, x] + 
 2*ep^2*s^2*x^2*H[-1, 0, 0, -1, -1, 0, x] - 
 4*ep^2*s^2*H[-1, 0, 0, -1, 0, -1, x] - 
 22*ep^2*s^2*x*H[-1, 0, 0, -1, 0, -1, x] + 
 2*ep^2*s^2*x^2*H[-1, 0, 0, -1, 0, -1, x] + 
 8*ep^2*s^2*H[-1, 0, 0, -1, 0, 0, x] - 
 11*ep^2*s^2*x*H[-1, 0, 0, -1, 0, 0, x] - 
 9*ep^2*s^2*x^2*H[-1, 0, 0, -1, 0, 0, x] + 
 16*ep^2*s^2*H[-1, 0, 0, 0, -1, -1, x] + 
 2*ep^2*s^2*x*H[-1, 0, 0, 0, -1, -1, x] - 
 6*ep^2*s^2*x^2*H[-1, 0, 0, 0, -1, -1, x] - 
 32*ep^2*s^2*H[-1, 0, 0, 0, -1, 0, x] - 
 47*ep^2*s^2*x*H[-1, 0, 0, 0, -1, 0, x] + 
 3*ep^2*s^2*x^2*H[-1, 0, 0, 0, -1, 0, x] - 
 32*ep^2*s^2*H[-1, 0, 0, 0, 0, -1, x] - 
 47*ep^2*s^2*x*H[-1, 0, 0, 0, 0, -1, x] + 
 3*ep^2*s^2*x^2*H[-1, 0, 0, 0, 0, -1, x] + 
 98*ep^2*s^2*x*H[-1, 0, 0, 0, 0, 0, x] + 
 54*ep^2*s^2*x^2*H[-1, 0, 0, 0, 0, 0, x] - 
 44*ep^2*s^2*H[0, -1, -1, -1, -1, -1, x] + 
 10*ep^2*s^2*x*H[0, -1, -1, -1, -1, -1, x] + 
 54*ep^2*s^2*x^2*H[0, -1, -1, -1, -1, -1, x] + 
 18*ep^2*s^2*H[0, -1, -1, -1, -1, 0, x] + 
 53*ep^2*s^2*x*H[0, -1, -1, -1, -1, 0, x] + 
 3*ep^2*s^2*x^2*H[0, -1, -1, -1, -1, 0, x] + 
 18*ep^2*s^2*H[0, -1, -1, -1, 0, -1, x] + 
 53*ep^2*s^2*x*H[0, -1, -1, -1, 0, -1, x] + 
 3*ep^2*s^2*x^2*H[0, -1, -1, -1, 0, -1, x] + 
 8*ep^2*s^2*H[0, -1, -1, -1, 0, 0, x] - 
 14*ep^2*s^2*x*H[0, -1, -1, -1, 0, 0, x] - 
 6*ep^2*s^2*x^2*H[0, -1, -1, -1, 0, 0, x] + 
 10*ep^2*s^2*H[0, -1, -1, 0, -1, -1, x] - 
 7*ep^2*s^2*x*H[0, -1, -1, 0, -1, -1, x] - 
 9*ep^2*s^2*x^2*H[0, -1, -1, 0, -1, -1, x] + 
 20*ep^2*s^2*H[0, -1, -1, 0, -1, 0, x] + 
 26*ep^2*s^2*x*H[0, -1, -1, 0, -1, 0, x] + 
 2*ep^2*s^2*x^2*H[0, -1, -1, 0, -1, 0, x] + 
 20*ep^2*s^2*H[0, -1, -1, 0, 0, -1, x] + 
 26*ep^2*s^2*x*H[0, -1, -1, 0, 0, -1, x] + 
 2*ep^2*s^2*x^2*H[0, -1, -1, 0, 0, -1, x] - 
 32*ep^2*s^2*H[0, -1, -1, 0, 0, 0, x] - 
 60*ep^2*s^2*x*H[0, -1, -1, 0, 0, 0, x] - 
 17*ep^2*s^2*x^2*H[0, -1, -1, 0, 0, 0, x] - 
 6*ep^2*s^2*H[0, -1, 0, -1, -1, -1, x] - 
 31*ep^2*s^2*x*H[0, -1, 0, -1, -1, -1, x] - 
 25*ep^2*s^2*x^2*H[0, -1, 0, -1, -1, -1, x] + 
 8*ep^2*s^2*H[0, -1, 0, -1, -1, 0, x] - 
 6*ep^2*s^2*x*H[0, -1, 0, -1, -1, 0, x] - 
 6*ep^2*s^2*x^2*H[0, -1, 0, -1, -1, 0, x] + 
 8*ep^2*s^2*H[0, -1, 0, -1, 0, -1, x] - 
 6*ep^2*s^2*x*H[0, -1, 0, -1, 0, -1, x] - 
 6*ep^2*s^2*x^2*H[0, -1, 0, -1, 0, -1, x] - 
 28*ep^2*s^2*x*H[0, -1, 0, -1, 0, 0, x] + 
 3*ep^2*s^2*x^2*H[0, -1, 0, -1, 0, 0, x] + 
 16*ep^2*s^2*H[0, -1, 0, 0, -1, -1, x] + 
 41*ep^2*s^2*x*H[0, -1, 0, 0, -1, -1, x] + 
 21*ep^2*s^2*x^2*H[0, -1, 0, 0, -1, -1, x] - 
 16*ep^2*s^2*H[0, -1, 0, 0, -1, 0, x] - 
 40*ep^2*s^2*x*H[0, -1, 0, 0, -1, 0, x] - 
 20*ep^2*s^2*x^2*H[0, -1, 0, 0, -1, 0, x] - 
 16*ep^2*s^2*H[0, -1, 0, 0, 0, -1, x] - 
 40*ep^2*s^2*x*H[0, -1, 0, 0, 0, -1, x] - 
 20*ep^2*s^2*x^2*H[0, -1, 0, 0, 0, -1, x] + 
 80*ep^2*s^2*x*H[0, -1, 0, 0, 0, 0, x] + 
 45*ep^2*s^2*x^2*H[0, -1, 0, 0, 0, 0, x] - 
 24*ep^2*s^2*H[0, 0, -1, -1, -1, -1, x] - 
 13*ep^2*s^2*x*H[0, 0, -1, -1, -1, -1, x] - 
 45*ep^2*s^2*x^2*H[0, 0, -1, -1, -1, -1, x] + 
 20*ep^2*s^2*H[0, 0, -1, -1, -1, 0, x] + 
 20*ep^2*s^2*x*H[0, 0, -1, -1, -1, 0, x] + 
 20*ep^2*s^2*x^2*H[0, 0, -1, -1, -1, 0, x] + 
 20*ep^2*s^2*H[0, 0, -1, -1, 0, -1, x] + 
 20*ep^2*s^2*x*H[0, 0, -1, -1, 0, -1, x] + 
 20*ep^2*s^2*x^2*H[0, 0, -1, -1, 0, -1, x] - 
 8*ep^2*s^2*H[0, 0, -1, -1, 0, 0, x] - 
 32*ep^2*s^2*x*H[0, 0, -1, -1, 0, 0, x] - 
 21*ep^2*s^2*x^2*H[0, 0, -1, -1, 0, 0, x] + 
 16*ep^2*s^2*H[0, 0, -1, 0, -1, -1, x] + 
 5*ep^2*s^2*x*H[0, 0, -1, 0, -1, -1, x] - 
 3*ep^2*s^2*x^2*H[0, 0, -1, 0, -1, -1, x] - 
 20*ep^2*s^2*x*H[0, 0, -1, 0, -1, 0, x] + 
 6*ep^2*s^2*x^2*H[0, 0, -1, 0, -1, 0, x] - 
 20*ep^2*s^2*x*H[0, 0, -1, 0, 0, -1, x] + 
 6*ep^2*s^2*x^2*H[0, 0, -1, 0, 0, -1, x] + 
 40*ep^2*s^2*x*H[0, 0, -1, 0, 0, 0, x] + 
 25*ep^2*s^2*x^2*H[0, 0, -1, 0, 0, 0, x] + 
 21*ep^2*s^2*x*H[0, 0, 0, -1, -1, -1, x] + 
 17*ep^2*s^2*x^2*H[0, 0, 0, -1, -1, -1, x] + 
 16*ep^2*s^2*H[0, 0, 0, -1, -1, 0, x] + 
 4*ep^2*s^2*x*H[0, 0, 0, -1, -1, 0, x] - 
 2*ep^2*s^2*x^2*H[0, 0, 0, -1, -1, 0, x] + 
 16*ep^2*s^2*H[0, 0, 0, -1, 0, -1, x] + 
 4*ep^2*s^2*x*H[0, 0, 0, -1, 0, -1, x] - 
 2*ep^2*s^2*x^2*H[0, 0, 0, -1, 0, -1, x] + 
 8*ep^2*s^2*x*H[0, 0, 0, -1, 0, 0, x] + 
 9*ep^2*s^2*x^2*H[0, 0, 0, -1, 0, 0, x] + 
 16*ep^2*s^2*H[0, 0, 0, 0, -1, -1, x] + 
 16*ep^2*s^2*x*H[0, 0, 0, 0, -1, -1, x] + 
 6*ep^2*s^2*x^2*H[0, 0, 0, 0, -1, -1, x] - 
 16*ep^2*s^2*x*H[0, 0, 0, 0, -1, 0, x] - 
 3*ep^2*s^2*x^2*H[0, 0, 0, 0, -1, 0, x] - 
 16*ep^2*s^2*x*H[0, 0, 0, 0, 0, -1, x] - 
 3*ep^2*s^2*x^2*H[0, 0, 0, 0, 0, -1, x] - 
 54*ep^2*s^2*x^2*H[0, 0, 0, 0, 0, 0, x] + 3*ep*Pi^2*s^2*Zeta[3] - 
 6*ep^2*Ls*Pi^2*s^2*Zeta[3] + (5*I)*Pi*s^2*x*Zeta[3] - 
 (10*I)*ep*Ls*Pi*s^2*x*Zeta[3] + (10*I)*ep^2*Ls^2*Pi*s^2*x*Zeta[3] + 
 (31*ep*Pi^2*s^2*x*Zeta[3])/2 - 31*ep^2*Ls*Pi^2*s^2*x*Zeta[3] + 
 ((33*I)/2)*ep^2*Pi^3*s^2*x*Zeta[3] + (3*I)*Pi*s^2*x^2*Zeta[3] - 
 (6*I)*ep*Ls*Pi*s^2*x^2*Zeta[3] + (6*I)*ep^2*Ls^2*Pi*s^2*x^2*Zeta[3] + 
 9*ep*Pi^2*s^2*x^2*Zeta[3] - 18*ep^2*Ls*Pi^2*s^2*x^2*Zeta[3] + 
 ((55*I)/6)*ep^2*Pi^3*s^2*x^2*Zeta[3] + (27*I)*ep*Pi*s^2*H[-1, x]*Zeta[3] - 
 (54*I)*ep^2*Ls*Pi*s^2*H[-1, x]*Zeta[3] + 16*ep^2*Pi^2*s^2*H[-1, x]*Zeta[3] - 
 s^2*x*H[-1, x]*Zeta[3] + 2*ep*Ls*s^2*x*H[-1, x]*Zeta[3] - 
 2*ep^2*Ls^2*s^2*x*H[-1, x]*Zeta[3] + (46*I)*ep*Pi*s^2*x*H[-1, x]*Zeta[3] - 
 (92*I)*ep^2*Ls*Pi*s^2*x*H[-1, x]*Zeta[3] + 
 (67*ep^2*Pi^2*s^2*x*H[-1, x]*Zeta[3])/6 - s^2*x^2*H[-1, x]*Zeta[3] + 
 2*ep*Ls*s^2*x^2*H[-1, x]*Zeta[3] - 2*ep^2*Ls^2*s^2*x^2*H[-1, x]*Zeta[3] + 
 (23*I)*ep*Pi*s^2*x^2*H[-1, x]*Zeta[3] - (46*I)*ep^2*Ls*Pi*s^2*x^2*H[-1, x]*
  Zeta[3] + (13*ep^2*Pi^2*s^2*x^2*H[-1, x]*Zeta[3])/6 - 
 6*ep^2*Pi^2*s^2*H[0, x]*Zeta[3] - (35*I)*ep*Pi*s^2*x*H[0, x]*Zeta[3] + 
 (70*I)*ep^2*Ls*Pi*s^2*x*H[0, x]*Zeta[3] - 12*ep^2*Pi^2*s^2*x*H[0, x]*
  Zeta[3] + s^2*x^2*H[0, x]*Zeta[3] - 2*ep*Ls*s^2*x^2*H[0, x]*Zeta[3] + 
 2*ep^2*Ls^2*s^2*x^2*H[0, x]*Zeta[3] - (23*I)*ep*Pi*s^2*x^2*H[0, x]*Zeta[3] + 
 (46*I)*ep^2*Ls*Pi*s^2*x^2*H[0, x]*Zeta[3] - 
 (13*ep^2*Pi^2*s^2*x^2*H[0, x]*Zeta[3])/6 - 11*ep*s^2*H[-1, -1, x]*Zeta[3] + 
 22*ep^2*Ls*s^2*H[-1, -1, x]*Zeta[3] + (23*I)*ep^2*Pi*s^2*H[-1, -1, x]*
  Zeta[3] - 18*ep*s^2*x*H[-1, -1, x]*Zeta[3] + 
 36*ep^2*Ls*s^2*x*H[-1, -1, x]*Zeta[3] + (58*I)*ep^2*Pi*s^2*x*H[-1, -1, x]*
  Zeta[3] - 7*ep*s^2*x^2*H[-1, -1, x]*Zeta[3] + 
 14*ep^2*Ls*s^2*x^2*H[-1, -1, x]*Zeta[3] + (27*I)*ep^2*Pi*s^2*x^2*
  H[-1, -1, x]*Zeta[3] - (86*I)*ep^2*Pi*s^2*H[-1, 0, x]*Zeta[3] + 
 15*ep*s^2*x*H[-1, 0, x]*Zeta[3] - 30*ep^2*Ls*s^2*x*H[-1, 0, x]*Zeta[3] - 
 (96*I)*ep^2*Pi*s^2*x*H[-1, 0, x]*Zeta[3] + 13*ep*s^2*x^2*H[-1, 0, x]*
  Zeta[3] - 26*ep^2*Ls*s^2*x^2*H[-1, 0, x]*Zeta[3] - 
 (34*I)*ep^2*Pi*s^2*x^2*H[-1, 0, x]*Zeta[3] - (54*I)*ep^2*Pi*s^2*H[0, -1, x]*
  Zeta[3] + 3*ep*s^2*x*H[0, -1, x]*Zeta[3] - 6*ep^2*Ls*s^2*x*H[0, -1, x]*
  Zeta[3] - (57*I)*ep^2*Pi*s^2*x*H[0, -1, x]*Zeta[3] + 
 7*ep*s^2*x^2*H[0, -1, x]*Zeta[3] - 14*ep^2*Ls*s^2*x^2*H[0, -1, x]*Zeta[3] - 
 (27*I)*ep^2*Pi*s^2*x^2*H[0, -1, x]*Zeta[3] + (82*I)*ep^2*Pi*s^2*x*H[0, 0, x]*
  Zeta[3] - 13*ep*s^2*x^2*H[0, 0, x]*Zeta[3] + 
 26*ep^2*Ls*s^2*x^2*H[0, 0, x]*Zeta[3] + (34*I)*ep^2*Pi*s^2*x^2*H[0, 0, x]*
  Zeta[3] + 20*ep^2*s^2*H[-1, -1, -1, x]*Zeta[3] + 
 28*ep^2*s^2*x*H[-1, -1, -1, x]*Zeta[3] + 8*ep^2*s^2*x^2*H[-1, -1, -1, x]*
  Zeta[3] + 36*ep^2*s^2*H[-1, -1, 0, x]*Zeta[3] + 
 25*ep^2*s^2*x*H[-1, -1, 0, x]*Zeta[3] - 7*ep^2*s^2*x^2*H[-1, -1, 0, x]*
  Zeta[3] - 32*ep^2*s^2*H[-1, 0, -1, x]*Zeta[3] - 
 13*ep^2*s^2*x*H[-1, 0, -1, x]*Zeta[3] + 11*ep^2*s^2*x^2*H[-1, 0, -1, x]*
  Zeta[3] - 38*ep^2*s^2*x*H[-1, 0, 0, x]*Zeta[3] - 
 12*ep^2*s^2*x^2*H[-1, 0, 0, x]*Zeta[3] + 22*ep^2*s^2*H[0, -1, -1, x]*
  Zeta[3] + 34*ep^2*s^2*x*H[0, -1, -1, x]*Zeta[3] - 
 8*ep^2*s^2*x^2*H[0, -1, -1, x]*Zeta[3] + 7*ep^2*s^2*x^2*H[0, -1, 0, x]*
  Zeta[3] - 36*ep^2*s^2*x*H[0, 0, -1, x]*Zeta[3] - 
 11*ep^2*s^2*x^2*H[0, 0, -1, x]*Zeta[3] + 12*ep^2*s^2*x^2*H[0, 0, 0, x]*
  Zeta[3] + (37*ep^2*s^2*x^2*Zeta[3]^2)/2 + (287*I)*ep^2*Pi*s^2*x*Zeta[5] + 
 12*ep*s^2*x^2*Zeta[5] - 24*ep^2*Ls*s^2*x^2*Zeta[5] + 
 (163*I)*ep^2*Pi*s^2*x^2*Zeta[5] + 9*ep^2*s^2*x*H[-1, x]*Zeta[5] - 
 15*ep^2*s^2*x^2*H[-1, x]*Zeta[5] + 15*ep^2*s^2*x^2*H[0, x]*Zeta[5]


==> anc/Amp_3Loop.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-I/6)*Pi^3*s^3)/ep^3 + ((I/2)*Ls*Pi^3*s^3)/ep^2 - 
 (((3*I)/4)*Ls^2*Pi^3*s^3)/ep + ((3*I)/4)*Ls^3*Pi^3*s^3 - 
 ((I/2)*Pi^3*s^3*x)/ep^3 + (((3*I)/2)*Ls*Pi^3*s^3*x)/ep^2 - 
 (((9*I)/4)*Ls^2*Pi^3*s^3*x)/ep + ((9*I)/4)*Ls^3*Pi^3*s^3*x + 
 ((I/3)*Pi^5*s^3*x)/ep - I*Ls*Pi^5*s^3*x - (6605*Pi^6*s^3*x)/9072 - 
 ((I/2)*Pi^3*s^3*x^2)/ep^3 + (((3*I)/2)*Ls*Pi^3*s^3*x^2)/ep^2 - 
 (((9*I)/4)*Ls^2*Pi^3*s^3*x^2)/ep + ((9*I)/4)*Ls^3*Pi^3*s^3*x^2 + 
 (((3*I)/5)*Pi^5*s^3*x^2)/ep - ((9*I)/5)*Ls*Pi^5*s^3*x^2 - 
 (16147*Pi^6*s^3*x^2)/11340 - ((I/6)*Pi^3*s^3*x^3)/ep^3 + 
 ((I/2)*Ls*Pi^3*s^3*x^3)/ep^2 - (((3*I)/4)*Ls^2*Pi^3*s^3*x^3)/ep + 
 ((3*I)/4)*Ls^3*Pi^3*s^3*x^3 + (((4*I)/15)*Pi^5*s^3*x^3)/ep - 
 ((4*I)/5)*Ls*Pi^5*s^3*x^3 - (167*Pi^6*s^3*x^3)/240 + 
 (Pi^2*s^3*H[-1, x])/(2*ep^3) - (3*Ls*Pi^2*s^3*H[-1, x])/(2*ep^2) + 
 (9*Ls^2*Pi^2*s^3*H[-1, x])/(4*ep) - (9*Ls^3*Pi^2*s^3*H[-1, x])/4 - 
 (11*Pi^4*s^3*H[-1, x])/(12*ep) + (11*Ls*Pi^4*s^3*H[-1, x])/4 + 
 ((7*I)/6)*Pi^5*s^3*H[-1, x] + (3*Pi^2*s^3*x*H[-1, x])/(2*ep^3) - 
 (9*Ls*Pi^2*s^3*x*H[-1, x])/(2*ep^2) + (27*Ls^2*Pi^2*s^3*x*H[-1, x])/(4*ep) - 
 (27*Ls^3*Pi^2*s^3*x*H[-1, x])/4 - (19*Pi^4*s^3*x*H[-1, x])/(6*ep) + 
 (19*Ls*Pi^4*s^3*x*H[-1, x])/2 + ((41*I)/90)*Pi^5*s^3*x*H[-1, x] + 
 (3*Pi^2*s^3*x^2*H[-1, x])/(2*ep^3) - (9*Ls*Pi^2*s^3*x^2*H[-1, x])/(2*ep^2) + 
 (27*Ls^2*Pi^2*s^3*x^2*H[-1, x])/(4*ep) - (27*Ls^3*Pi^2*s^3*x^2*H[-1, x])/4 - 
 (211*Pi^4*s^3*x^2*H[-1, x])/(60*ep) + (211*Ls*Pi^4*s^3*x^2*H[-1, x])/20 - 
 ((15*I)/8)*Pi^5*s^3*x^2*H[-1, x] + (Pi^2*s^3*x^3*H[-1, x])/(2*ep^3) - 
 (3*Ls*Pi^2*s^3*x^3*H[-1, x])/(2*ep^2) + (9*Ls^2*Pi^2*s^3*x^3*H[-1, x])/
  (4*ep) - (9*Ls^3*Pi^2*s^3*x^3*H[-1, x])/4 - 
 (19*Pi^4*s^3*x^3*H[-1, x])/(15*ep) + (19*Ls*Pi^4*s^3*x^3*H[-1, x])/5 - 
 ((419*I)/360)*Pi^5*s^3*x^3*H[-1, x] + ((I/2)*Pi^3*s^3*H[0, x])/ep^2 - 
 (((3*I)/2)*Ls*Pi^3*s^3*H[0, x])/ep + ((9*I)/4)*Ls^2*Pi^3*s^3*H[0, x] - 
 (Pi^2*s^3*x*H[0, x])/(2*ep^3) + (3*Ls*Pi^2*s^3*x*H[0, x])/(2*ep^2) - 
 (9*Ls^2*Pi^2*s^3*x*H[0, x])/(4*ep) + (9*Ls^3*Pi^2*s^3*x*H[0, x])/4 + 
 (I*Pi^3*s^3*x*H[0, x])/ep^2 - ((3*I)*Ls*Pi^3*s^3*x*H[0, x])/ep + 
 ((9*I)/2)*Ls^2*Pi^3*s^3*x*H[0, x] + (11*Pi^4*s^3*x*H[0, x])/(12*ep) - 
 (11*Ls*Pi^4*s^3*x*H[0, x])/4 - (Pi^2*s^3*x^2*H[0, x])/ep^3 + 
 (3*Ls*Pi^2*s^3*x^2*H[0, x])/ep^2 - (9*Ls^2*Pi^2*s^3*x^2*H[0, x])/(2*ep) + 
 (9*Ls^3*Pi^2*s^3*x^2*H[0, x])/2 + ((I/2)*Pi^3*s^3*x^2*H[0, x])/ep^2 - 
 (((3*I)/2)*Ls*Pi^3*s^3*x^2*H[0, x])/ep + ((9*I)/4)*Ls^2*Pi^3*s^3*x^2*
  H[0, x] + (9*Pi^4*s^3*x^2*H[0, x])/(4*ep) - (27*Ls*Pi^4*s^3*x^2*H[0, x])/
  4 + ((293*I)/180)*Pi^5*s^3*x^2*H[0, x] - (Pi^2*s^3*x^3*H[0, x])/(2*ep^3) + 
 (3*Ls*Pi^2*s^3*x^3*H[0, x])/(2*ep^2) - (9*Ls^2*Pi^2*s^3*x^3*H[0, x])/
  (4*ep) + (9*Ls^3*Pi^2*s^3*x^3*H[0, x])/4 + (19*Pi^4*s^3*x^3*H[0, x])/
  (15*ep) - (19*Ls*Pi^4*s^3*x^3*H[0, x])/5 + ((419*I)/360)*Pi^5*s^3*x^3*
  H[0, x] + (I*Pi*s^3*H[-1, -1, x])/ep^3 - ((3*I)*Ls*Pi*s^3*H[-1, -1, x])/
  ep^2 + (((9*I)/2)*Ls^2*Pi*s^3*H[-1, -1, x])/ep - 
 ((9*I)/2)*Ls^3*Pi*s^3*H[-1, -1, x] - (((11*I)/6)*Pi^3*s^3*H[-1, -1, x])/ep + 
 ((11*I)/2)*Ls*Pi^3*s^3*H[-1, -1, x] - (35*Pi^4*s^3*H[-1, -1, x])/6 + 
 ((3*I)*Pi*s^3*x*H[-1, -1, x])/ep^3 - ((9*I)*Ls*Pi*s^3*x*H[-1, -1, x])/ep^2 + 
 (((27*I)/2)*Ls^2*Pi*s^3*x*H[-1, -1, x])/ep - 
 ((27*I)/2)*Ls^3*Pi*s^3*x*H[-1, -1, x] - (((17*I)/3)*Pi^3*s^3*x*H[-1, -1, x])/
  ep + (17*I)*Ls*Pi^3*s^3*x*H[-1, -1, x] - (4661*Pi^4*s^3*x*H[-1, -1, x])/
  360 + ((3*I)*Pi*s^3*x^2*H[-1, -1, x])/ep^3 - 
 ((9*I)*Ls*Pi*s^3*x^2*H[-1, -1, x])/ep^2 + 
 (((27*I)/2)*Ls^2*Pi*s^3*x^2*H[-1, -1, x])/ep - 
 ((27*I)/2)*Ls^3*Pi*s^3*x^2*H[-1, -1, x] - 
 (((35*I)/6)*Pi^3*s^3*x^2*H[-1, -1, x])/ep + ((35*I)/2)*Ls*Pi^3*s^3*x^2*
  H[-1, -1, x] - (161*Pi^4*s^3*x^2*H[-1, -1, x])/18 + 
 (I*Pi*s^3*x^3*H[-1, -1, x])/ep^3 - ((3*I)*Ls*Pi*s^3*x^3*H[-1, -1, x])/ep^2 + 
 (((9*I)/2)*Ls^2*Pi*s^3*x^3*H[-1, -1, x])/ep - 
 ((9*I)/2)*Ls^3*Pi*s^3*x^3*H[-1, -1, x] - ((2*I)*Pi^3*s^3*x^3*H[-1, -1, x])/
  ep + (6*I)*Ls*Pi^3*s^3*x^3*H[-1, -1, x] - (659*Pi^4*s^3*x^3*H[-1, -1, x])/
  360 - (3*Pi^2*s^3*H[-1, 0, x])/(2*ep^2) + (9*Ls*Pi^2*s^3*H[-1, 0, x])/
  (2*ep) - (27*Ls^2*Pi^2*s^3*H[-1, 0, x])/4 - 
 (((3*I)/2)*Pi^3*s^3*H[-1, 0, x])/ep + ((9*I)/2)*Ls*Pi^3*s^3*H[-1, 0, x] + 
 (35*Pi^4*s^3*H[-1, 0, x])/6 - (I*Pi*s^3*x*H[-1, 0, x])/ep^3 + 
 ((3*I)*Ls*Pi*s^3*x*H[-1, 0, x])/ep^2 - (((9*I)/2)*Ls^2*Pi*s^3*x*H[-1, 0, x])/
  ep + ((9*I)/2)*Ls^3*Pi*s^3*x*H[-1, 0, x] - (3*Pi^2*s^3*x*H[-1, 0, x])/
  ep^2 + (9*Ls*Pi^2*s^3*x*H[-1, 0, x])/ep - (27*Ls^2*Pi^2*s^3*x*H[-1, 0, x])/
  2 + ((I/3)*Pi^3*s^3*x*H[-1, 0, x])/ep - I*Ls*Pi^3*s^3*x*H[-1, 0, x] + 
 (55*Pi^4*s^3*x*H[-1, 0, x])/4 - ((2*I)*Pi*s^3*x^2*H[-1, 0, x])/ep^3 + 
 ((6*I)*Ls*Pi*s^3*x^2*H[-1, 0, x])/ep^2 - ((9*I)*Ls^2*Pi*s^3*x^2*H[-1, 0, x])/
  ep + (9*I)*Ls^3*Pi*s^3*x^2*H[-1, 0, x] - (3*Pi^2*s^3*x^2*H[-1, 0, x])/
  (2*ep^2) + (9*Ls*Pi^2*s^3*x^2*H[-1, 0, x])/(2*ep) - 
 (27*Ls^2*Pi^2*s^3*x^2*H[-1, 0, x])/4 + (((16*I)/3)*Pi^3*s^3*x^2*H[-1, 0, x])/
  ep - (16*I)*Ls*Pi^3*s^3*x^2*H[-1, 0, x] + (2807*Pi^4*s^3*x^2*H[-1, 0, x])/
  360 - (I*Pi*s^3*x^3*H[-1, 0, x])/ep^3 + ((3*I)*Ls*Pi*s^3*x^3*H[-1, 0, x])/
  ep^2 - (((9*I)/2)*Ls^2*Pi*s^3*x^3*H[-1, 0, x])/ep + 
 ((9*I)/2)*Ls^3*Pi*s^3*x^3*H[-1, 0, x] + (((7*I)/2)*Pi^3*s^3*x^3*H[-1, 0, x])/
  ep - ((21*I)/2)*Ls*Pi^3*s^3*x^3*H[-1, 0, x] + 
 (29*Pi^4*s^3*x^3*H[-1, 0, x])/360 - (3*Pi^2*s^3*H[0, -1, x])/(2*ep^2) + 
 (9*Ls*Pi^2*s^3*H[0, -1, x])/(2*ep) - (27*Ls^2*Pi^2*s^3*H[0, -1, x])/4 + 
 (11*Pi^4*s^3*H[0, -1, x])/4 - (I*Pi*s^3*x*H[0, -1, x])/ep^3 + 
 ((3*I)*Ls*Pi*s^3*x*H[0, -1, x])/ep^2 - (((9*I)/2)*Ls^2*Pi*s^3*x*H[0, -1, x])/
  ep + ((9*I)/2)*Ls^3*Pi*s^3*x*H[0, -1, x] - (3*Pi^2*s^3*x*H[0, -1, x])/
  ep^2 + (9*Ls*Pi^2*s^3*x*H[0, -1, x])/ep - (27*Ls^2*Pi^2*s^3*x*H[0, -1, x])/
  2 + (((11*I)/6)*Pi^3*s^3*x*H[0, -1, x])/ep - 
 ((11*I)/2)*Ls*Pi^3*s^3*x*H[0, -1, x] + (103*Pi^4*s^3*x*H[0, -1, x])/12 - 
 ((2*I)*Pi*s^3*x^2*H[0, -1, x])/ep^3 + ((6*I)*Ls*Pi*s^3*x^2*H[0, -1, x])/
  ep^2 - ((9*I)*Ls^2*Pi*s^3*x^2*H[0, -1, x])/ep + 
 (9*I)*Ls^3*Pi*s^3*x^2*H[0, -1, x] - (3*Pi^2*s^3*x^2*H[0, -1, x])/(2*ep^2) + 
 (9*Ls*Pi^2*s^3*x^2*H[0, -1, x])/(2*ep) - (27*Ls^2*Pi^2*s^3*x^2*H[0, -1, x])/
  4 + (((23*I)/6)*Pi^3*s^3*x^2*H[0, -1, x])/ep - 
 ((23*I)/2)*Ls*Pi^3*s^3*x^2*H[0, -1, x] + (2687*Pi^4*s^3*x^2*H[0, -1, x])/
  360 - (I*Pi*s^3*x^3*H[0, -1, x])/ep^3 + ((3*I)*Ls*Pi*s^3*x^3*H[0, -1, x])/
  ep^2 - (((9*I)/2)*Ls^2*Pi*s^3*x^3*H[0, -1, x])/ep + 
 ((9*I)/2)*Ls^3*Pi*s^3*x^3*H[0, -1, x] + ((2*I)*Pi^3*s^3*x^3*H[0, -1, x])/
  ep - (6*I)*Ls*Pi^3*s^3*x^3*H[0, -1, x] + (659*Pi^4*s^3*x^3*H[0, -1, x])/
  360 - (((3*I)/2)*Pi^3*s^3*H[0, 0, x])/ep + 
 ((9*I)/2)*Ls*Pi^3*s^3*H[0, 0, x] + (2*Pi^2*s^3*x*H[0, 0, x])/ep^2 - 
 (6*Ls*Pi^2*s^3*x*H[0, 0, x])/ep + 9*Ls^2*Pi^2*s^3*x*H[0, 0, x] - 
 ((3*I)*Pi^3*s^3*x*H[0, 0, x])/ep + (9*I)*Ls*Pi^3*s^3*x*H[0, 0, x] - 
 (11*Pi^4*s^3*x*H[0, 0, x])/4 + (I*Pi*s^3*x^2*H[0, 0, x])/ep^3 - 
 ((3*I)*Ls*Pi*s^3*x^2*H[0, 0, x])/ep^2 + 
 (((9*I)/2)*Ls^2*Pi*s^3*x^2*H[0, 0, x])/ep - ((9*I)/2)*Ls^3*Pi*s^3*x^2*
  H[0, 0, x] + (2*Pi^2*s^3*x^2*H[0, 0, x])/ep^2 - 
 (6*Ls*Pi^2*s^3*x^2*H[0, 0, x])/ep + 9*Ls^2*Pi^2*s^3*x^2*H[0, 0, x] - 
 (((29*I)/6)*Pi^3*s^3*x^2*H[0, 0, x])/ep + ((29*I)/2)*Ls*Pi^3*s^3*x^2*
  H[0, 0, x] - (15*Pi^4*s^3*x^2*H[0, 0, x])/4 + 
 (I*Pi*s^3*x^3*H[0, 0, x])/ep^3 - ((3*I)*Ls*Pi*s^3*x^3*H[0, 0, x])/ep^2 + 
 (((9*I)/2)*Ls^2*Pi*s^3*x^3*H[0, 0, x])/ep - ((9*I)/2)*Ls^3*Pi*s^3*x^3*
  H[0, 0, x] - (((7*I)/2)*Pi^3*s^3*x^3*H[0, 0, x])/ep + 
 ((21*I)/2)*Ls*Pi^3*s^3*x^3*H[0, 0, x] - (29*Pi^4*s^3*x^3*H[0, 0, x])/360 - 
 (s^3*H[-1, -1, -1, x])/ep^3 + (3*Ls*s^3*H[-1, -1, -1, x])/ep^2 - 
 (9*Ls^2*s^3*H[-1, -1, -1, x])/(2*ep) + (9*Ls^3*s^3*H[-1, -1, -1, x])/2 - 
 (4*Pi^2*s^3*H[-1, -1, -1, x])/ep + 12*Ls*Pi^2*s^3*H[-1, -1, -1, x] - 
 ((52*I)/3)*Pi^3*s^3*H[-1, -1, -1, x] - (3*s^3*x*H[-1, -1, -1, x])/ep^3 + 
 (9*Ls*s^3*x*H[-1, -1, -1, x])/ep^2 - (27*Ls^2*s^3*x*H[-1, -1, -1, x])/
  (2*ep) + (27*Ls^3*s^3*x*H[-1, -1, -1, x])/2 - 
 (12*Pi^2*s^3*x*H[-1, -1, -1, x])/ep + 36*Ls*Pi^2*s^3*x*H[-1, -1, -1, x] - 
 ((295*I)/6)*Pi^3*s^3*x*H[-1, -1, -1, x] - (3*s^3*x^2*H[-1, -1, -1, x])/
  ep^3 + (9*Ls*s^3*x^2*H[-1, -1, -1, x])/ep^2 - 
 (27*Ls^2*s^3*x^2*H[-1, -1, -1, x])/(2*ep) + 
 (27*Ls^3*s^3*x^2*H[-1, -1, -1, x])/2 - (12*Pi^2*s^3*x^2*H[-1, -1, -1, x])/
  ep + 36*Ls*Pi^2*s^3*x^2*H[-1, -1, -1, x] - ((142*I)/3)*Pi^3*s^3*x^2*
  H[-1, -1, -1, x] - (s^3*x^3*H[-1, -1, -1, x])/ep^3 + 
 (3*Ls*s^3*x^3*H[-1, -1, -1, x])/ep^2 - (9*Ls^2*s^3*x^3*H[-1, -1, -1, x])/
  (2*ep) + (9*Ls^3*s^3*x^3*H[-1, -1, -1, x])/2 - 
 (4*Pi^2*s^3*x^3*H[-1, -1, -1, x])/ep + 12*Ls*Pi^2*s^3*x^3*H[-1, -1, -1, x] - 
 ((31*I)/2)*Pi^3*s^3*x^3*H[-1, -1, -1, x] - ((3*I)*Pi*s^3*H[-1, -1, 0, x])/
  ep^2 + ((9*I)*Ls*Pi*s^3*H[-1, -1, 0, x])/ep - 
 ((27*I)/2)*Ls^2*Pi*s^3*H[-1, -1, 0, x] + (13*Pi^2*s^3*H[-1, -1, 0, x])/
  (2*ep) - (39*Ls*Pi^2*s^3*H[-1, -1, 0, x])/2 + 
 ((113*I)/6)*Pi^3*s^3*H[-1, -1, 0, x] + (s^3*x*H[-1, -1, 0, x])/ep^3 - 
 (3*Ls*s^3*x*H[-1, -1, 0, x])/ep^2 + (9*Ls^2*s^3*x*H[-1, -1, 0, x])/(2*ep) - 
 (9*Ls^3*s^3*x*H[-1, -1, 0, x])/2 - ((6*I)*Pi*s^3*x*H[-1, -1, 0, x])/ep^2 + 
 ((18*I)*Ls*Pi*s^3*x*H[-1, -1, 0, x])/ep - (27*I)*Ls^2*Pi*s^3*x*
  H[-1, -1, 0, x] + (21*Pi^2*s^3*x*H[-1, -1, 0, x])/(2*ep) - 
 (63*Ls*Pi^2*s^3*x*H[-1, -1, 0, x])/2 + (43*I)*Pi^3*s^3*x*H[-1, -1, 0, x] + 
 (2*s^3*x^2*H[-1, -1, 0, x])/ep^3 - (6*Ls*s^3*x^2*H[-1, -1, 0, x])/ep^2 + 
 (9*Ls^2*s^3*x^2*H[-1, -1, 0, x])/ep - 9*Ls^3*s^3*x^2*H[-1, -1, 0, x] - 
 ((3*I)*Pi*s^3*x^2*H[-1, -1, 0, x])/ep^2 + 
 ((9*I)*Ls*Pi*s^3*x^2*H[-1, -1, 0, x])/ep - ((27*I)/2)*Ls^2*Pi*s^3*x^2*
  H[-1, -1, 0, x] + (3*Pi^2*s^3*x^2*H[-1, -1, 0, x])/(2*ep) - 
 (9*Ls*Pi^2*s^3*x^2*H[-1, -1, 0, x])/2 + ((173*I)/6)*Pi^3*s^3*x^2*
  H[-1, -1, 0, x] + (s^3*x^3*H[-1, -1, 0, x])/ep^3 - 
 (3*Ls*s^3*x^3*H[-1, -1, 0, x])/ep^2 + (9*Ls^2*s^3*x^3*H[-1, -1, 0, x])/
  (2*ep) - (9*Ls^3*s^3*x^3*H[-1, -1, 0, x])/2 - 
 (5*Pi^2*s^3*x^3*H[-1, -1, 0, x])/(2*ep) + 
 (15*Ls*Pi^2*s^3*x^3*H[-1, -1, 0, x])/2 + ((14*I)/3)*Pi^3*s^3*x^3*
  H[-1, -1, 0, x] - ((3*I)*Pi*s^3*H[-1, 0, -1, x])/ep^2 + 
 ((9*I)*Ls*Pi*s^3*H[-1, 0, -1, x])/ep - ((27*I)/2)*Ls^2*Pi*s^3*
  H[-1, 0, -1, x] + (9*Pi^2*s^3*H[-1, 0, -1, x])/(2*ep) - 
 (27*Ls*Pi^2*s^3*H[-1, 0, -1, x])/2 + ((53*I)/6)*Pi^3*s^3*H[-1, 0, -1, x] + 
 (s^3*x*H[-1, 0, -1, x])/ep^3 - (3*Ls*s^3*x*H[-1, 0, -1, x])/ep^2 + 
 (9*Ls^2*s^3*x*H[-1, 0, -1, x])/(2*ep) - (9*Ls^3*s^3*x*H[-1, 0, -1, x])/2 - 
 ((6*I)*Pi*s^3*x*H[-1, 0, -1, x])/ep^2 + ((18*I)*Ls*Pi*s^3*x*H[-1, 0, -1, x])/
  ep - (27*I)*Ls^2*Pi*s^3*x*H[-1, 0, -1, x] + (17*Pi^2*s^3*x*H[-1, 0, -1, x])/
  (2*ep) - (51*Ls*Pi^2*s^3*x*H[-1, 0, -1, x])/2 + 
 ((181*I)/6)*Pi^3*s^3*x*H[-1, 0, -1, x] + (2*s^3*x^2*H[-1, 0, -1, x])/ep^3 - 
 (6*Ls*s^3*x^2*H[-1, 0, -1, x])/ep^2 + (9*Ls^2*s^3*x^2*H[-1, 0, -1, x])/ep - 
 9*Ls^3*s^3*x^2*H[-1, 0, -1, x] - ((3*I)*Pi*s^3*x^2*H[-1, 0, -1, x])/ep^2 + 
 ((9*I)*Ls*Pi*s^3*x^2*H[-1, 0, -1, x])/ep - ((27*I)/2)*Ls^2*Pi*s^3*x^2*
  H[-1, 0, -1, x] + (7*Pi^2*s^3*x^2*H[-1, 0, -1, x])/(2*ep) - 
 (21*Ls*Pi^2*s^3*x^2*H[-1, 0, -1, x])/2 + ((209*I)/6)*Pi^3*s^3*x^2*
  H[-1, 0, -1, x] + (s^3*x^3*H[-1, 0, -1, x])/ep^3 - 
 (3*Ls*s^3*x^3*H[-1, 0, -1, x])/ep^2 + (9*Ls^2*s^3*x^3*H[-1, 0, -1, x])/
  (2*ep) - (9*Ls^3*s^3*x^3*H[-1, 0, -1, x])/2 - 
 (Pi^2*s^3*x^3*H[-1, 0, -1, x])/(2*ep) + (3*Ls*Pi^2*s^3*x^3*H[-1, 0, -1, x])/
  2 + ((27*I)/2)*Pi^3*s^3*x^3*H[-1, 0, -1, x] + 
 (3*Pi^2*s^3*H[-1, 0, 0, x])/(2*ep) - (9*Ls*Pi^2*s^3*H[-1, 0, 0, x])/2 + 
 ((9*I)/2)*Pi^3*s^3*H[-1, 0, 0, x] + ((4*I)*Pi*s^3*x*H[-1, 0, 0, x])/ep^2 - 
 ((12*I)*Ls*Pi*s^3*x*H[-1, 0, 0, x])/ep + (18*I)*Ls^2*Pi*s^3*x*
  H[-1, 0, 0, x] - (7*Pi^2*s^3*x*H[-1, 0, 0, x])/(2*ep) + 
 (21*Ls*Pi^2*s^3*x*H[-1, 0, 0, x])/2 - (14*I)*Pi^3*s^3*x*H[-1, 0, 0, x] - 
 (s^3*x^2*H[-1, 0, 0, x])/ep^3 + (3*Ls*s^3*x^2*H[-1, 0, 0, x])/ep^2 - 
 (9*Ls^2*s^3*x^2*H[-1, 0, 0, x])/(2*ep) + (9*Ls^3*s^3*x^2*H[-1, 0, 0, x])/2 + 
 ((4*I)*Pi*s^3*x^2*H[-1, 0, 0, x])/ep^2 - 
 ((12*I)*Ls*Pi*s^3*x^2*H[-1, 0, 0, x])/ep + (18*I)*Ls^2*Pi*s^3*x^2*
  H[-1, 0, 0, x] - (Pi^2*s^3*x^2*H[-1, 0, 0, x])/ep + 
 3*Ls*Pi^2*s^3*x^2*H[-1, 0, 0, x] - ((53*I)/2)*Pi^3*s^3*x^2*H[-1, 0, 0, x] - 
 (s^3*x^3*H[-1, 0, 0, x])/ep^3 + (3*Ls*s^3*x^3*H[-1, 0, 0, x])/ep^2 - 
 (9*Ls^2*s^3*x^3*H[-1, 0, 0, x])/(2*ep) + (9*Ls^3*s^3*x^3*H[-1, 0, 0, x])/2 + 
 (4*Pi^2*s^3*x^3*H[-1, 0, 0, x])/ep - 12*Ls*Pi^2*s^3*x^3*H[-1, 0, 0, x] - 
 ((15*I)/2)*Pi^3*s^3*x^3*H[-1, 0, 0, x] - ((3*I)*Pi*s^3*H[0, -1, -1, x])/
  ep^2 + ((9*I)*Ls*Pi*s^3*H[0, -1, -1, x])/ep - 
 ((27*I)/2)*Ls^2*Pi*s^3*H[0, -1, -1, x] + ((11*I)/2)*Pi^3*s^3*
  H[0, -1, -1, x] + (s^3*x*H[0, -1, -1, x])/ep^3 - 
 (3*Ls*s^3*x*H[0, -1, -1, x])/ep^2 + (9*Ls^2*s^3*x*H[0, -1, -1, x])/(2*ep) - 
 (9*Ls^3*s^3*x*H[0, -1, -1, x])/2 - ((6*I)*Pi*s^3*x*H[0, -1, -1, x])/ep^2 + 
 ((18*I)*Ls*Pi*s^3*x*H[0, -1, -1, x])/ep - (27*I)*Ls^2*Pi*s^3*x*
  H[0, -1, -1, x] + (4*Pi^2*s^3*x*H[0, -1, -1, x])/ep - 
 12*Ls*Pi^2*s^3*x*H[0, -1, -1, x] + ((73*I)/3)*Pi^3*s^3*x*H[0, -1, -1, x] + 
 (2*s^3*x^2*H[0, -1, -1, x])/ep^3 - (6*Ls*s^3*x^2*H[0, -1, -1, x])/ep^2 + 
 (9*Ls^2*s^3*x^2*H[0, -1, -1, x])/ep - 9*Ls^3*s^3*x^2*H[0, -1, -1, x] - 
 ((3*I)*Pi*s^3*x^2*H[0, -1, -1, x])/ep^2 + 
 ((9*I)*Ls*Pi*s^3*x^2*H[0, -1, -1, x])/ep - ((27*I)/2)*Ls^2*Pi*s^3*x^2*
  H[0, -1, -1, x] + (8*Pi^2*s^3*x^2*H[0, -1, -1, x])/ep - 
 24*Ls*Pi^2*s^3*x^2*H[0, -1, -1, x] + ((106*I)/3)*Pi^3*s^3*x^2*
  H[0, -1, -1, x] + (s^3*x^3*H[0, -1, -1, x])/ep^3 - 
 (3*Ls*s^3*x^3*H[0, -1, -1, x])/ep^2 + (9*Ls^2*s^3*x^3*H[0, -1, -1, x])/
  (2*ep) - (9*Ls^3*s^3*x^3*H[0, -1, -1, x])/2 + 
 (4*Pi^2*s^3*x^3*H[0, -1, -1, x])/ep - 12*Ls*Pi^2*s^3*x^3*H[0, -1, -1, x] + 
 ((31*I)/2)*Pi^3*s^3*x^3*H[0, -1, -1, x] + (9*Pi^2*s^3*H[0, -1, 0, x])/
  (2*ep) - (27*Ls*Pi^2*s^3*H[0, -1, 0, x])/2 + 
 ((9*I)/2)*Pi^3*s^3*H[0, -1, 0, x] + ((4*I)*Pi*s^3*x*H[0, -1, 0, x])/ep^2 - 
 ((12*I)*Ls*Pi*s^3*x*H[0, -1, 0, x])/ep + (18*I)*Ls^2*Pi*s^3*x*
  H[0, -1, 0, x] + (7*Pi^2*s^3*x*H[0, -1, 0, x])/ep - 
 21*Ls*Pi^2*s^3*x*H[0, -1, 0, x] - (5*I)*Pi^3*s^3*x*H[0, -1, 0, x] - 
 (s^3*x^2*H[0, -1, 0, x])/ep^3 + (3*Ls*s^3*x^2*H[0, -1, 0, x])/ep^2 - 
 (9*Ls^2*s^3*x^2*H[0, -1, 0, x])/(2*ep) + (9*Ls^3*s^3*x^2*H[0, -1, 0, x])/2 + 
 ((4*I)*Pi*s^3*x^2*H[0, -1, 0, x])/ep^2 - 
 ((12*I)*Ls*Pi*s^3*x^2*H[0, -1, 0, x])/ep + (18*I)*Ls^2*Pi*s^3*x^2*
  H[0, -1, 0, x] + (5*Pi^2*s^3*x^2*H[0, -1, 0, x])/ep - 
 15*Ls*Pi^2*s^3*x^2*H[0, -1, 0, x] - ((41*I)/3)*Pi^3*s^3*x^2*H[0, -1, 0, x] - 
 (s^3*x^3*H[0, -1, 0, x])/ep^3 + (3*Ls*s^3*x^3*H[0, -1, 0, x])/ep^2 - 
 (9*Ls^2*s^3*x^3*H[0, -1, 0, x])/(2*ep) + (9*Ls^3*s^3*x^3*H[0, -1, 0, x])/2 + 
 (5*Pi^2*s^3*x^3*H[0, -1, 0, x])/(2*ep) - (15*Ls*Pi^2*s^3*x^3*H[0, -1, 0, x])/
  2 - ((14*I)/3)*Pi^3*s^3*x^3*H[0, -1, 0, x] + 
 (9*Pi^2*s^3*H[0, 0, -1, x])/(2*ep) - (27*Ls*Pi^2*s^3*H[0, 0, -1, x])/2 + 
 ((4*I)*Pi*s^3*x*H[0, 0, -1, x])/ep^2 - ((12*I)*Ls*Pi*s^3*x*H[0, 0, -1, x])/
  ep + (18*I)*Ls^2*Pi*s^3*x*H[0, 0, -1, x] + (9*Pi^2*s^3*x*H[0, 0, -1, x])/
  ep - 27*Ls*Pi^2*s^3*x*H[0, 0, -1, x] - (12*I)*Pi^3*s^3*x*H[0, 0, -1, x] - 
 (s^3*x^2*H[0, 0, -1, x])/ep^3 + (3*Ls*s^3*x^2*H[0, 0, -1, x])/ep^2 - 
 (9*Ls^2*s^3*x^2*H[0, 0, -1, x])/(2*ep) + (9*Ls^3*s^3*x^2*H[0, 0, -1, x])/2 + 
 ((4*I)*Pi*s^3*x^2*H[0, 0, -1, x])/ep^2 - 
 ((12*I)*Ls*Pi*s^3*x^2*H[0, 0, -1, x])/ep + (18*I)*Ls^2*Pi*s^3*x^2*
  H[0, 0, -1, x] + (5*Pi^2*s^3*x^2*H[0, 0, -1, x])/ep - 
 15*Ls*Pi^2*s^3*x^2*H[0, 0, -1, x] - ((143*I)/6)*Pi^3*s^3*x^2*
  H[0, 0, -1, x] - (s^3*x^3*H[0, 0, -1, x])/ep^3 + 
 (3*Ls*s^3*x^3*H[0, 0, -1, x])/ep^2 - (9*Ls^2*s^3*x^3*H[0, 0, -1, x])/
  (2*ep) + (9*Ls^3*s^3*x^3*H[0, 0, -1, x])/2 + 
 (Pi^2*s^3*x^3*H[0, 0, -1, x])/(2*ep) - (3*Ls*Pi^2*s^3*x^3*H[0, 0, -1, x])/
  2 - ((27*I)/2)*Pi^3*s^3*x^3*H[0, 0, -1, x] + 
 ((9*I)/2)*Pi^3*s^3*H[0, 0, 0, x] - (15*Pi^2*s^3*x*H[0, 0, 0, x])/(2*ep) + 
 (45*Ls*Pi^2*s^3*x*H[0, 0, 0, x])/2 + (9*I)*Pi^3*s^3*x*H[0, 0, 0, x] - 
 ((3*I)*Pi*s^3*x^2*H[0, 0, 0, x])/ep^2 + ((9*I)*Ls*Pi*s^3*x^2*H[0, 0, 0, x])/
  ep - ((27*I)/2)*Ls^2*Pi*s^3*x^2*H[0, 0, 0, x] - 
 (7*Pi^2*s^3*x^2*H[0, 0, 0, x])/ep + 21*Ls*Pi^2*s^3*x^2*H[0, 0, 0, x] + 
 ((103*I)/6)*Pi^3*s^3*x^2*H[0, 0, 0, x] + (s^3*x^3*H[0, 0, 0, x])/ep^3 - 
 (3*Ls*s^3*x^3*H[0, 0, 0, x])/ep^2 + (9*Ls^2*s^3*x^3*H[0, 0, 0, x])/(2*ep) - 
 (9*Ls^3*s^3*x^3*H[0, 0, 0, x])/2 - (4*Pi^2*s^3*x^3*H[0, 0, 0, x])/ep + 
 12*Ls*Pi^2*s^3*x^3*H[0, 0, 0, x] + ((15*I)/2)*Pi^3*s^3*x^3*H[0, 0, 0, x] - 
 ((20*I)*Pi*s^3*H[-1, -1, -1, -1, x])/ep + 
 (60*I)*Ls*Pi*s^3*H[-1, -1, -1, -1, x] + (136*Pi^2*s^3*H[-1, -1, -1, -1, x])/
  3 - ((60*I)*Pi*s^3*x*H[-1, -1, -1, -1, x])/ep + 
 (180*I)*Ls*Pi*s^3*x*H[-1, -1, -1, -1, x] + 
 136*Pi^2*s^3*x*H[-1, -1, -1, -1, x] - 
 ((60*I)*Pi*s^3*x^2*H[-1, -1, -1, -1, x])/ep + 
 (180*I)*Ls*Pi*s^3*x^2*H[-1, -1, -1, -1, x] + 
 136*Pi^2*s^3*x^2*H[-1, -1, -1, -1, x] - 
 ((20*I)*Pi*s^3*x^3*H[-1, -1, -1, -1, x])/ep + 
 (60*I)*Ls*Pi*s^3*x^3*H[-1, -1, -1, -1, x] + 
 (136*Pi^2*s^3*x^3*H[-1, -1, -1, -1, x])/3 + (3*s^3*H[-1, -1, -1, 0, x])/
  ep^2 - (9*Ls*s^3*H[-1, -1, -1, 0, x])/ep + 
 (27*Ls^2*s^3*H[-1, -1, -1, 0, x])/2 + ((14*I)*Pi*s^3*H[-1, -1, -1, 0, x])/
  ep - (42*I)*Ls*Pi*s^3*H[-1, -1, -1, 0, x] - 
 29*Pi^2*s^3*H[-1, -1, -1, 0, x] + (6*s^3*x*H[-1, -1, -1, 0, x])/ep^2 - 
 (18*Ls*s^3*x*H[-1, -1, -1, 0, x])/ep + 27*Ls^2*s^3*x*H[-1, -1, -1, 0, x] + 
 ((34*I)*Pi*s^3*x*H[-1, -1, -1, 0, x])/ep - 
 (102*I)*Ls*Pi*s^3*x*H[-1, -1, -1, 0, x] - 
 (187*Pi^2*s^3*x*H[-1, -1, -1, 0, x])/3 + (3*s^3*x^2*H[-1, -1, -1, 0, x])/
  ep^2 - (9*Ls*s^3*x^2*H[-1, -1, -1, 0, x])/ep + 
 (27*Ls^2*s^3*x^2*H[-1, -1, -1, 0, x])/2 + 
 ((26*I)*Pi*s^3*x^2*H[-1, -1, -1, 0, x])/ep - 
 (78*I)*Ls*Pi*s^3*x^2*H[-1, -1, -1, 0, x] - 
 (113*Pi^2*s^3*x^2*H[-1, -1, -1, 0, x])/3 + 
 ((6*I)*Pi*s^3*x^3*H[-1, -1, -1, 0, x])/ep - 
 (18*I)*Ls*Pi*s^3*x^3*H[-1, -1, -1, 0, x] - 
 (13*Pi^2*s^3*x^3*H[-1, -1, -1, 0, x])/3 + (3*s^3*H[-1, -1, 0, -1, x])/ep^2 - 
 (9*Ls*s^3*H[-1, -1, 0, -1, x])/ep + (27*Ls^2*s^3*H[-1, -1, 0, -1, x])/2 + 
 ((13*I)*Pi*s^3*H[-1, -1, 0, -1, x])/ep - 
 (39*I)*Ls*Pi*s^3*H[-1, -1, 0, -1, x] - (61*Pi^2*s^3*H[-1, -1, 0, -1, x])/6 + 
 (6*s^3*x*H[-1, -1, 0, -1, x])/ep^2 - (18*Ls*s^3*x*H[-1, -1, 0, -1, x])/ep + 
 27*Ls^2*s^3*x*H[-1, -1, 0, -1, x] + ((33*I)*Pi*s^3*x*H[-1, -1, 0, -1, x])/
  ep - (99*I)*Ls*Pi*s^3*x*H[-1, -1, 0, -1, x] - 
 (87*Pi^2*s^3*x*H[-1, -1, 0, -1, x])/2 + (3*s^3*x^2*H[-1, -1, 0, -1, x])/
  ep^2 - (9*Ls*s^3*x^2*H[-1, -1, 0, -1, x])/ep + 
 (27*Ls^2*s^3*x^2*H[-1, -1, 0, -1, x])/2 + 
 ((27*I)*Pi*s^3*x^2*H[-1, -1, 0, -1, x])/ep - 
 (81*I)*Ls*Pi*s^3*x^2*H[-1, -1, 0, -1, x] - 
 (113*Pi^2*s^3*x^2*H[-1, -1, 0, -1, x])/2 + 
 ((7*I)*Pi*s^3*x^3*H[-1, -1, 0, -1, x])/ep - 
 (21*I)*Ls*Pi*s^3*x^3*H[-1, -1, 0, -1, x] - 
 (139*Pi^2*s^3*x^3*H[-1, -1, 0, -1, x])/6 - (I*Pi*s^3*H[-1, -1, 0, 0, x])/
  ep + (3*I)*Ls*Pi*s^3*H[-1, -1, 0, 0, x] - (39*Pi^2*s^3*H[-1, -1, 0, 0, x])/
  2 - (4*s^3*x*H[-1, -1, 0, 0, x])/ep^2 + (12*Ls*s^3*x*H[-1, -1, 0, 0, x])/
  ep - 18*Ls^2*s^3*x*H[-1, -1, 0, 0, x] - 
 ((20*I)*Pi*s^3*x*H[-1, -1, 0, 0, x])/ep + 
 (60*I)*Ls*Pi*s^3*x*H[-1, -1, 0, 0, x] - (13*Pi^2*s^3*x*H[-1, -1, 0, 0, x])/
  3 - (4*s^3*x^2*H[-1, -1, 0, 0, x])/ep^2 + 
 (12*Ls*s^3*x^2*H[-1, -1, 0, 0, x])/ep - 18*Ls^2*s^3*x^2*H[-1, -1, 0, 0, x] - 
 ((22*I)*Pi*s^3*x^2*H[-1, -1, 0, 0, x])/ep + 
 (66*I)*Ls*Pi*s^3*x^2*H[-1, -1, 0, 0, x] + 
 (101*Pi^2*s^3*x^2*H[-1, -1, 0, 0, x])/6 - 
 ((3*I)*Pi*s^3*x^3*H[-1, -1, 0, 0, x])/ep + 
 (9*I)*Ls*Pi*s^3*x^3*H[-1, -1, 0, 0, x] + (5*Pi^2*s^3*x^3*H[-1, -1, 0, 0, x])/
  3 + (3*s^3*H[-1, 0, -1, -1, x])/ep^2 - (9*Ls*s^3*H[-1, 0, -1, -1, x])/ep + 
 (27*Ls^2*s^3*H[-1, 0, -1, -1, x])/2 + ((9*I)*Pi*s^3*H[-1, 0, -1, -1, x])/
  ep - (27*I)*Ls*Pi*s^3*H[-1, 0, -1, -1, x] + 
 5*Pi^2*s^3*H[-1, 0, -1, -1, x] + (6*s^3*x*H[-1, 0, -1, -1, x])/ep^2 - 
 (18*Ls*s^3*x*H[-1, 0, -1, -1, x])/ep + 27*Ls^2*s^3*x*H[-1, 0, -1, -1, x] + 
 ((29*I)*Pi*s^3*x*H[-1, 0, -1, -1, x])/ep - 
 (87*I)*Ls*Pi*s^3*x*H[-1, 0, -1, -1, x] - (85*Pi^2*s^3*x*H[-1, 0, -1, -1, x])/
  3 + (3*s^3*x^2*H[-1, 0, -1, -1, x])/ep^2 - 
 (9*Ls*s^3*x^2*H[-1, 0, -1, -1, x])/ep + 
 (27*Ls^2*s^3*x^2*H[-1, 0, -1, -1, x])/2 + 
 ((31*I)*Pi*s^3*x^2*H[-1, 0, -1, -1, x])/ep - 
 (93*I)*Ls*Pi*s^3*x^2*H[-1, 0, -1, -1, x] - 
 (215*Pi^2*s^3*x^2*H[-1, 0, -1, -1, x])/3 + 
 ((11*I)*Pi*s^3*x^3*H[-1, 0, -1, -1, x])/ep - 
 (33*I)*Ls*Pi*s^3*x^3*H[-1, 0, -1, -1, x] - 
 (115*Pi^2*s^3*x^3*H[-1, 0, -1, -1, x])/3 + ((3*I)*Pi*s^3*H[-1, 0, -1, 0, x])/
  ep - (9*I)*Ls*Pi*s^3*H[-1, 0, -1, 0, x] - (25*Pi^2*s^3*H[-1, 0, -1, 0, x])/
  2 - (4*s^3*x*H[-1, 0, -1, 0, x])/ep^2 + (12*Ls*s^3*x*H[-1, 0, -1, 0, x])/
  ep - 18*Ls^2*s^3*x*H[-1, 0, -1, 0, x] - ((8*I)*Pi*s^3*x*H[-1, 0, -1, 0, x])/
  ep + (24*I)*Ls*Pi*s^3*x*H[-1, 0, -1, 0, x] + 
 Pi^2*s^3*x*H[-1, 0, -1, 0, x] - (4*s^3*x^2*H[-1, 0, -1, 0, x])/ep^2 + 
 (12*Ls*s^3*x^2*H[-1, 0, -1, 0, x])/ep - 18*Ls^2*s^3*x^2*H[-1, 0, -1, 0, x] - 
 ((14*I)*Pi*s^3*x^2*H[-1, 0, -1, 0, x])/ep + 
 (42*I)*Ls*Pi*s^3*x^2*H[-1, 0, -1, 0, x] + 
 (94*Pi^2*s^3*x^2*H[-1, 0, -1, 0, x])/3 - 
 ((3*I)*Pi*s^3*x^3*H[-1, 0, -1, 0, x])/ep + 
 (9*I)*Ls*Pi*s^3*x^3*H[-1, 0, -1, 0, x] + 
 (107*Pi^2*s^3*x^3*H[-1, 0, -1, 0, x])/6 + ((3*I)*Pi*s^3*H[-1, 0, 0, -1, x])/
  ep - (9*I)*Ls*Pi*s^3*H[-1, 0, 0, -1, x] - (29*Pi^2*s^3*H[-1, 0, 0, -1, x])/
  2 - (4*s^3*x*H[-1, 0, 0, -1, x])/ep^2 + (12*Ls*s^3*x*H[-1, 0, 0, -1, x])/
  ep - 18*Ls^2*s^3*x*H[-1, 0, 0, -1, x] - ((7*I)*Pi*s^3*x*H[-1, 0, 0, -1, x])/
  ep + (21*I)*Ls*Pi*s^3*x*H[-1, 0, 0, -1, x] - 
 (77*Pi^2*s^3*x*H[-1, 0, 0, -1, x])/6 - (4*s^3*x^2*H[-1, 0, 0, -1, x])/ep^2 + 
 (12*Ls*s^3*x^2*H[-1, 0, 0, -1, x])/ep - 18*Ls^2*s^3*x^2*H[-1, 0, 0, -1, x] - 
 ((14*I)*Pi*s^3*x^2*H[-1, 0, 0, -1, x])/ep + 
 (42*I)*Ls*Pi*s^3*x^2*H[-1, 0, 0, -1, x] + 
 (91*Pi^2*s^3*x^2*H[-1, 0, 0, -1, x])/3 - 
 ((4*I)*Pi*s^3*x^3*H[-1, 0, 0, -1, x])/ep + 
 (12*I)*Ls*Pi*s^3*x^3*H[-1, 0, 0, -1, x] + 
 (86*Pi^2*s^3*x^3*H[-1, 0, 0, -1, x])/3 + (9*Pi^2*s^3*H[-1, 0, 0, 0, x])/2 + 
 (I*Pi*s^3*x*H[-1, 0, 0, 0, x])/ep - (3*I)*Ls*Pi*s^3*x*H[-1, 0, 0, 0, x] + 
 30*Pi^2*s^3*x*H[-1, 0, 0, 0, x] + (3*s^3*x^2*H[-1, 0, 0, 0, x])/ep^2 - 
 (9*Ls*s^3*x^2*H[-1, 0, 0, 0, x])/ep + (27*Ls^2*s^3*x^2*H[-1, 0, 0, 0, x])/
  2 + ((16*I)*Pi*s^3*x^2*H[-1, 0, 0, 0, x])/ep - 
 (48*I)*Ls*Pi*s^3*x^2*H[-1, 0, 0, 0, x] - (20*Pi^2*s^3*x^2*H[-1, 0, 0, 0, x])/
  3 + ((6*I)*Pi*s^3*x^3*H[-1, 0, 0, 0, x])/ep - 
 (18*I)*Ls*Pi*s^3*x^3*H[-1, 0, 0, 0, x] - (56*Pi^2*s^3*x^3*H[-1, 0, 0, 0, x])/
  3 + (3*s^3*H[0, -1, -1, -1, x])/ep^2 - (9*Ls*s^3*H[0, -1, -1, -1, x])/ep + 
 (27*Ls^2*s^3*H[0, -1, -1, -1, x])/2 + 12*Pi^2*s^3*H[0, -1, -1, -1, x] + 
 (6*s^3*x*H[0, -1, -1, -1, x])/ep^2 - (18*Ls*s^3*x*H[0, -1, -1, -1, x])/ep + 
 27*Ls^2*s^3*x*H[0, -1, -1, -1, x] + ((20*I)*Pi*s^3*x*H[0, -1, -1, -1, x])/
  ep - (60*I)*Ls*Pi*s^3*x*H[0, -1, -1, -1, x] - 
 (64*Pi^2*s^3*x*H[0, -1, -1, -1, x])/3 + (3*s^3*x^2*H[0, -1, -1, -1, x])/
  ep^2 - (9*Ls*s^3*x^2*H[0, -1, -1, -1, x])/ep + 
 (27*Ls^2*s^3*x^2*H[0, -1, -1, -1, x])/2 + 
 ((40*I)*Pi*s^3*x^2*H[0, -1, -1, -1, x])/ep - 
 (120*I)*Ls*Pi*s^3*x^2*H[0, -1, -1, -1, x] - 
 (236*Pi^2*s^3*x^2*H[0, -1, -1, -1, x])/3 + 
 ((20*I)*Pi*s^3*x^3*H[0, -1, -1, -1, x])/ep - 
 (60*I)*Ls*Pi*s^3*x^3*H[0, -1, -1, -1, x] - 
 (136*Pi^2*s^3*x^3*H[0, -1, -1, -1, x])/3 + ((9*I)*Pi*s^3*H[0, -1, -1, 0, x])/
  ep - (27*I)*Ls*Pi*s^3*H[0, -1, -1, 0, x] - (39*Pi^2*s^3*H[0, -1, -1, 0, x])/
  2 - (4*s^3*x*H[0, -1, -1, 0, x])/ep^2 + (12*Ls*s^3*x*H[0, -1, -1, 0, x])/
  ep - 18*Ls^2*s^3*x*H[0, -1, -1, 0, x] + 
 ((13*I)*Pi*s^3*x*H[0, -1, -1, 0, x])/ep - 
 (39*I)*Ls*Pi*s^3*x*H[0, -1, -1, 0, x] - (73*Pi^2*s^3*x*H[0, -1, -1, 0, x])/
  2 - (4*s^3*x^2*H[0, -1, -1, 0, x])/ep^2 + 
 (12*Ls*s^3*x^2*H[0, -1, -1, 0, x])/ep - 18*Ls^2*s^3*x^2*H[0, -1, -1, 0, x] - 
 ((2*I)*Pi*s^3*x^2*H[0, -1, -1, 0, x])/ep + 
 (6*I)*Ls*Pi*s^3*x^2*H[0, -1, -1, 0, x] - 
 (38*Pi^2*s^3*x^2*H[0, -1, -1, 0, x])/3 - 
 ((6*I)*Pi*s^3*x^3*H[0, -1, -1, 0, x])/ep + 
 (18*I)*Ls*Pi*s^3*x^3*H[0, -1, -1, 0, x] + 
 (13*Pi^2*s^3*x^3*H[0, -1, -1, 0, x])/3 + ((9*I)*Pi*s^3*H[0, -1, 0, -1, x])/
  ep - (27*I)*Ls*Pi*s^3*H[0, -1, 0, -1, x] - (27*Pi^2*s^3*H[0, -1, 0, -1, x])/
  2 - (4*s^3*x*H[0, -1, 0, -1, x])/ep^2 + (12*Ls*s^3*x*H[0, -1, 0, -1, x])/
  ep - 18*Ls^2*s^3*x*H[0, -1, 0, -1, x] + 
 ((14*I)*Pi*s^3*x*H[0, -1, 0, -1, x])/ep - 
 (42*I)*Ls*Pi*s^3*x*H[0, -1, 0, -1, x] - (49*Pi^2*s^3*x*H[0, -1, 0, -1, x])/
  3 - (4*s^3*x^2*H[0, -1, 0, -1, x])/ep^2 + 
 (12*Ls*s^3*x^2*H[0, -1, 0, -1, x])/ep - 18*Ls^2*s^3*x^2*H[0, -1, 0, -1, x] - 
 ((2*I)*Pi*s^3*x^2*H[0, -1, 0, -1, x])/ep + 
 (6*I)*Ls*Pi*s^3*x^2*H[0, -1, 0, -1, x] + 
 (61*Pi^2*s^3*x^2*H[0, -1, 0, -1, x])/3 - 
 ((7*I)*Pi*s^3*x^3*H[0, -1, 0, -1, x])/ep + 
 (21*I)*Ls*Pi*s^3*x^3*H[0, -1, 0, -1, x] + 
 (139*Pi^2*s^3*x^3*H[0, -1, 0, -1, x])/6 - (9*Pi^2*s^3*H[0, -1, 0, 0, x])/2 - 
 ((11*I)*Pi*s^3*x*H[0, -1, 0, 0, x])/ep + (33*I)*Ls*Pi*s^3*x*
  H[0, -1, 0, 0, x] + (29*Pi^2*s^3*x*H[0, -1, 0, 0, x])/2 + 
 (3*s^3*x^2*H[0, -1, 0, 0, x])/ep^2 - (9*Ls*s^3*x^2*H[0, -1, 0, 0, x])/ep + 
 (27*Ls^2*s^3*x^2*H[0, -1, 0, 0, x])/2 - ((5*I)*Pi*s^3*x^2*H[0, -1, 0, 0, x])/
  ep + (15*I)*Ls*Pi*s^3*x^2*H[0, -1, 0, 0, x] + 
 (41*Pi^2*s^3*x^2*H[0, -1, 0, 0, x])/6 + ((3*I)*Pi*s^3*x^3*H[0, -1, 0, 0, x])/
  ep - (9*I)*Ls*Pi*s^3*x^3*H[0, -1, 0, 0, x] - 
 (5*Pi^2*s^3*x^3*H[0, -1, 0, 0, x])/3 + ((9*I)*Pi*s^3*H[0, 0, -1, -1, x])/
  ep - (27*I)*Ls*Pi*s^3*H[0, 0, -1, -1, x] - (4*s^3*x*H[0, 0, -1, -1, x])/
  ep^2 + (12*Ls*s^3*x*H[0, 0, -1, -1, x])/ep - 
 18*Ls^2*s^3*x*H[0, 0, -1, -1, x] + ((18*I)*Pi*s^3*x*H[0, 0, -1, -1, x])/ep - 
 (54*I)*Ls*Pi*s^3*x*H[0, 0, -1, -1, x] + 4*Pi^2*s^3*x*H[0, 0, -1, -1, x] - 
 (4*s^3*x^2*H[0, 0, -1, -1, x])/ep^2 + (12*Ls*s^3*x^2*H[0, 0, -1, -1, x])/
  ep - 18*Ls^2*s^3*x^2*H[0, 0, -1, -1, x] - 
 ((2*I)*Pi*s^3*x^2*H[0, 0, -1, -1, x])/ep + 
 (6*I)*Ls*Pi*s^3*x^2*H[0, 0, -1, -1, x] + 
 (127*Pi^2*s^3*x^2*H[0, 0, -1, -1, x])/3 - 
 ((11*I)*Pi*s^3*x^3*H[0, 0, -1, -1, x])/ep + 
 (33*I)*Ls*Pi*s^3*x^3*H[0, 0, -1, -1, x] + 
 (115*Pi^2*s^3*x^3*H[0, 0, -1, -1, x])/3 - (27*Pi^2*s^3*H[0, 0, -1, 0, x])/
  2 - ((15*I)*Pi*s^3*x*H[0, 0, -1, 0, x])/ep + 
 (45*I)*Ls*Pi*s^3*x*H[0, 0, -1, 0, x] - 15*Pi^2*s^3*x*H[0, 0, -1, 0, x] + 
 (3*s^3*x^2*H[0, 0, -1, 0, x])/ep^2 - (9*Ls*s^3*x^2*H[0, 0, -1, 0, x])/ep + 
 (27*Ls^2*s^3*x^2*H[0, 0, -1, 0, x])/2 - 
 ((13*I)*Pi*s^3*x^2*H[0, 0, -1, 0, x])/ep + 
 (39*I)*Ls*Pi*s^3*x^2*H[0, 0, -1, 0, x] - (45*Pi^2*s^3*x^2*H[0, 0, -1, 0, x])/
  2 + ((3*I)*Pi*s^3*x^3*H[0, 0, -1, 0, x])/ep - 
 (9*I)*Ls*Pi*s^3*x^3*H[0, 0, -1, 0, x] - (107*Pi^2*s^3*x^3*H[0, 0, -1, 0, x])/
  6 - (27*Pi^2*s^3*H[0, 0, 0, -1, x])/2 - ((15*I)*Pi*s^3*x*H[0, 0, 0, -1, x])/
  ep + (45*I)*Ls*Pi*s^3*x*H[0, 0, 0, -1, x] - 
 28*Pi^2*s^3*x*H[0, 0, 0, -1, x] + (3*s^3*x^2*H[0, 0, 0, -1, x])/ep^2 - 
 (9*Ls*s^3*x^2*H[0, 0, 0, -1, x])/ep + (27*Ls^2*s^3*x^2*H[0, 0, 0, -1, x])/
  2 - ((14*I)*Pi*s^3*x^2*H[0, 0, 0, -1, x])/ep + 
 (42*I)*Ls*Pi*s^3*x^2*H[0, 0, 0, -1, x] - 
 (104*Pi^2*s^3*x^2*H[0, 0, 0, -1, x])/3 + 
 ((4*I)*Pi*s^3*x^3*H[0, 0, 0, -1, x])/ep - (12*I)*Ls*Pi*s^3*x^3*
  H[0, 0, 0, -1, x] - (86*Pi^2*s^3*x^3*H[0, 0, 0, -1, x])/3 + 
 27*Pi^2*s^3*x*H[0, 0, 0, 0, x] + ((8*I)*Pi*s^3*x^2*H[0, 0, 0, 0, x])/ep - 
 (24*I)*Ls*Pi*s^3*x^2*H[0, 0, 0, 0, x] + 28*Pi^2*s^3*x^2*H[0, 0, 0, 0, x] - 
 ((6*I)*Pi*s^3*x^3*H[0, 0, 0, 0, x])/ep + (18*I)*Ls*Pi*s^3*x^3*
  H[0, 0, 0, 0, x] + (56*Pi^2*s^3*x^3*H[0, 0, 0, 0, x])/3 + 
 (20*s^3*H[-1, -1, -1, -1, -1, x])/ep - 60*Ls*s^3*H[-1, -1, -1, -1, -1, x] + 
 (116*I)*Pi*s^3*H[-1, -1, -1, -1, -1, x] + 
 (60*s^3*x*H[-1, -1, -1, -1, -1, x])/ep - 
 180*Ls*s^3*x*H[-1, -1, -1, -1, -1, x] + 
 (348*I)*Pi*s^3*x*H[-1, -1, -1, -1, -1, x] + 
 (60*s^3*x^2*H[-1, -1, -1, -1, -1, x])/ep - 
 180*Ls*s^3*x^2*H[-1, -1, -1, -1, -1, x] + 
 (348*I)*Pi*s^3*x^2*H[-1, -1, -1, -1, -1, x] + 
 (20*s^3*x^3*H[-1, -1, -1, -1, -1, x])/ep - 
 60*Ls*s^3*x^3*H[-1, -1, -1, -1, -1, x] + (116*I)*Pi*s^3*x^3*
  H[-1, -1, -1, -1, -1, x] - (14*s^3*H[-1, -1, -1, -1, 0, x])/ep + 
 42*Ls*s^3*H[-1, -1, -1, -1, 0, x] - (41*I)*Pi*s^3*H[-1, -1, -1, -1, 0, x] - 
 (34*s^3*x*H[-1, -1, -1, -1, 0, x])/ep + 
 102*Ls*s^3*x*H[-1, -1, -1, -1, 0, x] - 
 (97*I)*Pi*s^3*x*H[-1, -1, -1, -1, 0, x] - 
 (26*s^3*x^2*H[-1, -1, -1, -1, 0, x])/ep + 
 78*Ls*s^3*x^2*H[-1, -1, -1, -1, 0, x] - (71*I)*Pi*s^3*x^2*
  H[-1, -1, -1, -1, 0, x] - (6*s^3*x^3*H[-1, -1, -1, -1, 0, x])/ep + 
 18*Ls*s^3*x^3*H[-1, -1, -1, -1, 0, x] - (15*I)*Pi*s^3*x^3*
  H[-1, -1, -1, -1, 0, x] - (14*s^3*H[-1, -1, -1, 0, -1, x])/ep + 
 42*Ls*s^3*H[-1, -1, -1, 0, -1, x] - (30*I)*Pi*s^3*H[-1, -1, -1, 0, -1, x] - 
 (34*s^3*x*H[-1, -1, -1, 0, -1, x])/ep + 
 102*Ls*s^3*x*H[-1, -1, -1, 0, -1, x] - 
 (86*I)*Pi*s^3*x*H[-1, -1, -1, 0, -1, x] - 
 (26*s^3*x^2*H[-1, -1, -1, 0, -1, x])/ep + 
 78*Ls*s^3*x^2*H[-1, -1, -1, 0, -1, x] - (82*I)*Pi*s^3*x^2*
  H[-1, -1, -1, 0, -1, x] - (6*s^3*x^3*H[-1, -1, -1, 0, -1, x])/ep + 
 18*Ls*s^3*x^3*H[-1, -1, -1, 0, -1, x] - (26*I)*Pi*s^3*x^3*
  H[-1, -1, -1, 0, -1, x] + (3*s^3*H[-1, -1, -1, 0, 0, x])/ep - 
 9*Ls*s^3*H[-1, -1, -1, 0, 0, x] - (35*I)*Pi*s^3*H[-1, -1, -1, 0, 0, x] + 
 (25*s^3*x*H[-1, -1, -1, 0, 0, x])/ep - 75*Ls*s^3*x*H[-1, -1, -1, 0, 0, x] - 
 (40*I)*Pi*s^3*x*H[-1, -1, -1, 0, 0, x] + (26*s^3*x^2*H[-1, -1, -1, 0, 0, x])/
  ep - 78*Ls*s^3*x^2*H[-1, -1, -1, 0, 0, x] - 
 (31*I)*Pi*s^3*x^2*H[-1, -1, -1, 0, 0, x] + 
 (4*s^3*x^3*H[-1, -1, -1, 0, 0, x])/ep - 
 12*Ls*s^3*x^3*H[-1, -1, -1, 0, 0, x] - (26*I)*Pi*s^3*x^3*
  H[-1, -1, -1, 0, 0, x] - (13*s^3*H[-1, -1, 0, -1, -1, x])/ep + 
 39*Ls*s^3*H[-1, -1, 0, -1, -1, x] - (7*I)*Pi*s^3*H[-1, -1, 0, -1, -1, x] - 
 (33*s^3*x*H[-1, -1, 0, -1, -1, x])/ep + 
 99*Ls*s^3*x*H[-1, -1, 0, -1, -1, x] - 
 (63*I)*Pi*s^3*x*H[-1, -1, 0, -1, -1, x] - 
 (27*s^3*x^2*H[-1, -1, 0, -1, -1, x])/ep + 
 81*Ls*s^3*x^2*H[-1, -1, 0, -1, -1, x] - (105*I)*Pi*s^3*x^2*
  H[-1, -1, 0, -1, -1, x] - (7*s^3*x^3*H[-1, -1, 0, -1, -1, x])/ep + 
 21*Ls*s^3*x^3*H[-1, -1, 0, -1, -1, x] - (49*I)*Pi*s^3*x^3*
  H[-1, -1, 0, -1, -1, x] + (s^3*H[-1, -1, 0, -1, 0, x])/ep - 
 3*Ls*s^3*H[-1, -1, 0, -1, 0, x] - (27*I)*Pi*s^3*H[-1, -1, 0, -1, 0, x] + 
 (20*s^3*x*H[-1, -1, 0, -1, 0, x])/ep - 60*Ls*s^3*x*H[-1, -1, 0, -1, 0, x] - 
 (22*I)*Pi*s^3*x*H[-1, -1, 0, -1, 0, x] + (22*s^3*x^2*H[-1, -1, 0, -1, 0, x])/
  ep - 66*Ls*s^3*x^2*H[-1, -1, 0, -1, 0, x] + 
 (7*I)*Pi*s^3*x^2*H[-1, -1, 0, -1, 0, x] + (3*s^3*x^3*H[-1, -1, 0, -1, 0, x])/
  ep - 9*Ls*s^3*x^3*H[-1, -1, 0, -1, 0, x] + 
 (2*I)*Pi*s^3*x^3*H[-1, -1, 0, -1, 0, x] + (s^3*H[-1, -1, 0, 0, -1, x])/ep - 
 3*Ls*s^3*H[-1, -1, 0, 0, -1, x] - (39*I)*Pi*s^3*H[-1, -1, 0, 0, -1, x] + 
 (20*s^3*x*H[-1, -1, 0, 0, -1, x])/ep - 60*Ls*s^3*x*H[-1, -1, 0, 0, -1, x] - 
 (64*I)*Pi*s^3*x*H[-1, -1, 0, 0, -1, x] + (22*s^3*x^2*H[-1, -1, 0, 0, -1, x])/
  ep - 66*Ls*s^3*x^2*H[-1, -1, 0, 0, -1, x] - 
 (27*I)*Pi*s^3*x^2*H[-1, -1, 0, 0, -1, x] + 
 (3*s^3*x^3*H[-1, -1, 0, 0, -1, x])/ep - 
 9*Ls*s^3*x^3*H[-1, -1, 0, 0, -1, x] - (2*I)*Pi*s^3*x^3*
  H[-1, -1, 0, 0, -1, x] + (33*I)*Pi*s^3*H[-1, -1, 0, 0, 0, x] - 
 (11*s^3*x*H[-1, -1, 0, 0, 0, x])/ep + 33*Ls*s^3*x*H[-1, -1, 0, 0, 0, x] + 
 (126*I)*Pi*s^3*x*H[-1, -1, 0, 0, 0, x] - (31*s^3*x^2*H[-1, -1, 0, 0, 0, x])/
  ep + 93*Ls*s^3*x^2*H[-1, -1, 0, 0, 0, x] + 
 (96*I)*Pi*s^3*x^2*H[-1, -1, 0, 0, 0, x] - (11*s^3*x^3*H[-1, -1, 0, 0, 0, x])/
  ep + 33*Ls*s^3*x^3*H[-1, -1, 0, 0, 0, x] + 
 (30*I)*Pi*s^3*x^3*H[-1, -1, 0, 0, 0, x] - (9*s^3*H[-1, 0, -1, -1, -1, x])/
  ep + 27*Ls*s^3*H[-1, 0, -1, -1, -1, x] + 
 (26*I)*Pi*s^3*H[-1, 0, -1, -1, -1, x] - (29*s^3*x*H[-1, 0, -1, -1, -1, x])/
  ep + 87*Ls*s^3*x*H[-1, 0, -1, -1, -1, x] - 
 (30*I)*Pi*s^3*x*H[-1, 0, -1, -1, -1, x] - 
 (31*s^3*x^2*H[-1, 0, -1, -1, -1, x])/ep + 
 93*Ls*s^3*x^2*H[-1, 0, -1, -1, -1, x] - (138*I)*Pi*s^3*x^2*
  H[-1, 0, -1, -1, -1, x] - (11*s^3*x^3*H[-1, 0, -1, -1, -1, x])/ep + 
 33*Ls*s^3*x^3*H[-1, 0, -1, -1, -1, x] - (82*I)*Pi*s^3*x^3*
  H[-1, 0, -1, -1, -1, x] - (3*s^3*H[-1, 0, -1, -1, 0, x])/ep + 
 9*Ls*s^3*H[-1, 0, -1, -1, 0, x] - (20*I)*Pi*s^3*H[-1, 0, -1, -1, 0, x] + 
 (8*s^3*x*H[-1, 0, -1, -1, 0, x])/ep - 24*Ls*s^3*x*H[-1, 0, -1, -1, 0, x] - 
 (24*I)*Pi*s^3*x*H[-1, 0, -1, -1, 0, x] + (14*s^3*x^2*H[-1, 0, -1, -1, 0, x])/
  ep - 42*Ls*s^3*x^2*H[-1, 0, -1, -1, 0, x] + 
 (26*I)*Pi*s^3*x^2*H[-1, 0, -1, -1, 0, x] + 
 (3*s^3*x^3*H[-1, 0, -1, -1, 0, x])/ep - 
 9*Ls*s^3*x^3*H[-1, 0, -1, -1, 0, x] + (30*I)*Pi*s^3*x^3*
  H[-1, 0, -1, -1, 0, x] - (3*s^3*H[-1, 0, -1, 0, -1, x])/ep + 
 9*Ls*s^3*H[-1, 0, -1, 0, -1, x] - (25*I)*Pi*s^3*H[-1, 0, -1, 0, -1, x] + 
 (8*s^3*x*H[-1, 0, -1, 0, -1, x])/ep - 24*Ls*s^3*x*H[-1, 0, -1, 0, -1, x] - 
 (25*I)*Pi*s^3*x*H[-1, 0, -1, 0, -1, x] + (14*s^3*x^2*H[-1, 0, -1, 0, -1, x])/
  ep - 42*Ls*s^3*x^2*H[-1, 0, -1, 0, -1, x] + 
 (33*I)*Pi*s^3*x^2*H[-1, 0, -1, 0, -1, x] + 
 (3*s^3*x^3*H[-1, 0, -1, 0, -1, x])/ep - 
 9*Ls*s^3*x^3*H[-1, 0, -1, 0, -1, x] + (33*I)*Pi*s^3*x^3*
  H[-1, 0, -1, 0, -1, x] + (7*I)*Pi*s^3*H[-1, 0, -1, 0, 0, x] - 
 (3*s^3*x*H[-1, 0, -1, 0, 0, x])/ep + 9*Ls*s^3*x*H[-1, 0, -1, 0, 0, x] + 
 (59*I)*Pi*s^3*x*H[-1, 0, -1, 0, 0, x] - (19*s^3*x^2*H[-1, 0, -1, 0, 0, x])/
  ep + 57*Ls*s^3*x^2*H[-1, 0, -1, 0, 0, x] + 
 (45*I)*Pi*s^3*x^2*H[-1, 0, -1, 0, 0, x] - (7*s^3*x^3*H[-1, 0, -1, 0, 0, x])/
  ep + 21*Ls*s^3*x^3*H[-1, 0, -1, 0, 0, x] + 
 (2*I)*Pi*s^3*x^3*H[-1, 0, -1, 0, 0, x] - (3*s^3*H[-1, 0, 0, -1, -1, x])/ep + 
 9*Ls*s^3*H[-1, 0, 0, -1, -1, x] - (29*I)*Pi*s^3*H[-1, 0, 0, -1, -1, x] + 
 (7*s^3*x*H[-1, 0, 0, -1, -1, x])/ep - 21*Ls*s^3*x*H[-1, 0, 0, -1, -1, x] - 
 (62*I)*Pi*s^3*x*H[-1, 0, 0, -1, -1, x] + (14*s^3*x^2*H[-1, 0, 0, -1, -1, x])/
  ep - 42*Ls*s^3*x^2*H[-1, 0, 0, -1, -1, x] + 
 (7*I)*Pi*s^3*x^2*H[-1, 0, 0, -1, -1, x] + (4*s^3*x^3*H[-1, 0, 0, -1, -1, x])/
  ep - 12*Ls*s^3*x^3*H[-1, 0, 0, -1, -1, x] + 
 (40*I)*Pi*s^3*x^3*H[-1, 0, 0, -1, -1, x] + 
 (11*I)*Pi*s^3*H[-1, 0, 0, -1, 0, x] - (s^3*x*H[-1, 0, 0, -1, 0, x])/ep + 
 3*Ls*s^3*x*H[-1, 0, 0, -1, 0, x] + (55*I)*Pi*s^3*x*H[-1, 0, 0, -1, 0, x] - 
 (16*s^3*x^2*H[-1, 0, 0, -1, 0, x])/ep + 
 48*Ls*s^3*x^2*H[-1, 0, 0, -1, 0, x] + (21*I)*Pi*s^3*x^2*
  H[-1, 0, 0, -1, 0, x] - (6*s^3*x^3*H[-1, 0, 0, -1, 0, x])/ep + 
 18*Ls*s^3*x^3*H[-1, 0, 0, -1, 0, x] - (26*I)*Pi*s^3*x^3*
  H[-1, 0, 0, -1, 0, x] + (9*I)*Pi*s^3*H[-1, 0, 0, 0, -1, x] - 
 (s^3*x*H[-1, 0, 0, 0, -1, x])/ep + 3*Ls*s^3*x*H[-1, 0, 0, 0, -1, x] + 
 (60*I)*Pi*s^3*x*H[-1, 0, 0, 0, -1, x] - (16*s^3*x^2*H[-1, 0, 0, 0, -1, x])/
  ep + 48*Ls*s^3*x^2*H[-1, 0, 0, 0, -1, x] + 
 (48*I)*Pi*s^3*x^2*H[-1, 0, 0, 0, -1, x] - (6*s^3*x^3*H[-1, 0, 0, 0, -1, x])/
  ep + 18*Ls*s^3*x^3*H[-1, 0, 0, 0, -1, x] - 
 (12*I)*Pi*s^3*x^3*H[-1, 0, 0, 0, -1, x] - 
 (54*I)*Pi*s^3*x*H[-1, 0, 0, 0, 0, x] + (20*s^3*x^2*H[-1, 0, 0, 0, 0, x])/
  ep - 60*Ls*s^3*x^2*H[-1, 0, 0, 0, 0, x] - 
 (111*I)*Pi*s^3*x^2*H[-1, 0, 0, 0, 0, x] + (20*s^3*x^3*H[-1, 0, 0, 0, 0, x])/
  ep - 60*Ls*s^3*x^3*H[-1, 0, 0, 0, 0, x] - 
 (15*I)*Pi*s^3*x^3*H[-1, 0, 0, 0, 0, x] + 
 (60*I)*Pi*s^3*H[0, -1, -1, -1, -1, x] - (20*s^3*x*H[0, -1, -1, -1, -1, x])/
  ep + 60*Ls*s^3*x*H[0, -1, -1, -1, -1, x] + 
 (4*I)*Pi*s^3*x*H[0, -1, -1, -1, -1, x] - 
 (40*s^3*x^2*H[0, -1, -1, -1, -1, x])/ep + 
 120*Ls*s^3*x^2*H[0, -1, -1, -1, -1, x] - (172*I)*Pi*s^3*x^2*
  H[0, -1, -1, -1, -1, x] - (20*s^3*x^3*H[0, -1, -1, -1, -1, x])/ep + 
 60*Ls*s^3*x^3*H[0, -1, -1, -1, -1, x] - (116*I)*Pi*s^3*x^3*
  H[0, -1, -1, -1, -1, x] - (9*s^3*H[0, -1, -1, -1, 0, x])/ep + 
 27*Ls*s^3*H[0, -1, -1, -1, 0, x] - (42*I)*Pi*s^3*H[0, -1, -1, -1, 0, x] - 
 (13*s^3*x*H[0, -1, -1, -1, 0, x])/ep + 39*Ls*s^3*x*H[0, -1, -1, -1, 0, x] - 
 (123*I)*Pi*s^3*x*H[0, -1, -1, -1, 0, x] + (2*s^3*x^2*H[0, -1, -1, -1, 0, x])/
  ep - 6*Ls*s^3*x^2*H[0, -1, -1, -1, 0, x] - 
 (66*I)*Pi*s^3*x^2*H[0, -1, -1, -1, 0, x] + 
 (6*s^3*x^3*H[0, -1, -1, -1, 0, x])/ep - 
 18*Ls*s^3*x^3*H[0, -1, -1, -1, 0, x] + (15*I)*Pi*s^3*x^3*
  H[0, -1, -1, -1, 0, x] - (9*s^3*H[0, -1, -1, 0, -1, x])/ep + 
 27*Ls*s^3*H[0, -1, -1, 0, -1, x] - (39*I)*Pi*s^3*H[0, -1, -1, 0, -1, x] - 
 (13*s^3*x*H[0, -1, -1, 0, -1, x])/ep + 39*Ls*s^3*x*H[0, -1, -1, 0, -1, x] - 
 (92*I)*Pi*s^3*x*H[0, -1, -1, 0, -1, x] + (2*s^3*x^2*H[0, -1, -1, 0, -1, x])/
  ep - 6*Ls*s^3*x^2*H[0, -1, -1, 0, -1, x] - 
 (27*I)*Pi*s^3*x^2*H[0, -1, -1, 0, -1, x] + 
 (6*s^3*x^3*H[0, -1, -1, 0, -1, x])/ep - 
 18*Ls*s^3*x^3*H[0, -1, -1, 0, -1, x] + (26*I)*Pi*s^3*x^3*
  H[0, -1, -1, 0, -1, x] + (3*I)*Pi*s^3*H[0, -1, -1, 0, 0, x] + 
 (9*s^3*x*H[0, -1, -1, 0, 0, x])/ep - 27*Ls*s^3*x*H[0, -1, -1, 0, 0, x] + 
 (65*I)*Pi*s^3*x*H[0, -1, -1, 0, 0, x] + (2*s^3*x^2*H[0, -1, -1, 0, 0, x])/
  ep - 6*Ls*s^3*x^2*H[0, -1, -1, 0, 0, x] + 
 (99*I)*Pi*s^3*x^2*H[0, -1, -1, 0, 0, x] - (4*s^3*x^3*H[0, -1, -1, 0, 0, x])/
  ep + 12*Ls*s^3*x^3*H[0, -1, -1, 0, 0, x] + 
 (26*I)*Pi*s^3*x^3*H[0, -1, -1, 0, 0, x] - (9*s^3*H[0, -1, 0, -1, -1, x])/
  ep + 27*Ls*s^3*H[0, -1, 0, -1, -1, x] - 
 (27*I)*Pi*s^3*H[0, -1, 0, -1, -1, x] - (14*s^3*x*H[0, -1, 0, -1, -1, x])/
  ep + 42*Ls*s^3*x*H[0, -1, 0, -1, -1, x] - 
 (57*I)*Pi*s^3*x*H[0, -1, 0, -1, -1, x] + (2*s^3*x^2*H[0, -1, 0, -1, -1, x])/
  ep - 6*Ls*s^3*x^2*H[0, -1, 0, -1, -1, x] + 
 (19*I)*Pi*s^3*x^2*H[0, -1, 0, -1, -1, x] + 
 (7*s^3*x^3*H[0, -1, 0, -1, -1, x])/ep - 
 21*Ls*s^3*x^3*H[0, -1, 0, -1, -1, x] + (49*I)*Pi*s^3*x^3*
  H[0, -1, 0, -1, -1, x] - (9*I)*Pi*s^3*H[0, -1, 0, -1, 0, x] + 
 (11*s^3*x*H[0, -1, 0, -1, 0, x])/ep - 33*Ls*s^3*x*H[0, -1, 0, -1, 0, x] + 
 (25*I)*Pi*s^3*x*H[0, -1, 0, -1, 0, x] + (5*s^3*x^2*H[0, -1, 0, -1, 0, x])/
  ep - 15*Ls*s^3*x^2*H[0, -1, 0, -1, 0, x] + 
 (39*I)*Pi*s^3*x^2*H[0, -1, 0, -1, 0, x] - (3*s^3*x^3*H[0, -1, 0, -1, 0, x])/
  ep + 9*Ls*s^3*x^3*H[0, -1, 0, -1, 0, x] - 
 (2*I)*Pi*s^3*x^3*H[0, -1, 0, -1, 0, x] - 
 (9*I)*Pi*s^3*H[0, -1, 0, 0, -1, x] + (11*s^3*x*H[0, -1, 0, 0, -1, x])/ep - 
 33*Ls*s^3*x*H[0, -1, 0, 0, -1, x] + (29*I)*Pi*s^3*x*H[0, -1, 0, 0, -1, x] + 
 (5*s^3*x^2*H[0, -1, 0, 0, -1, x])/ep - 15*Ls*s^3*x^2*H[0, -1, 0, 0, -1, x] + 
 (35*I)*Pi*s^3*x^2*H[0, -1, 0, 0, -1, x] - (3*s^3*x^3*H[0, -1, 0, 0, -1, x])/
  ep + 9*Ls*s^3*x^3*H[0, -1, 0, 0, -1, x] + 
 (2*I)*Pi*s^3*x^3*H[0, -1, 0, 0, -1, x] - 
 (14*I)*Pi*s^3*x*H[0, -1, 0, 0, 0, x] + (2*s^3*x^2*H[0, -1, 0, 0, 0, x])/ep - 
 6*Ls*s^3*x^2*H[0, -1, 0, 0, 0, x] - (64*I)*Pi*s^3*x^2*H[0, -1, 0, 0, 0, x] + 
 (11*s^3*x^3*H[0, -1, 0, 0, 0, x])/ep - 33*Ls*s^3*x^3*H[0, -1, 0, 0, 0, x] - 
 (30*I)*Pi*s^3*x^3*H[0, -1, 0, 0, 0, x] - (9*s^3*H[0, 0, -1, -1, -1, x])/ep + 
 27*Ls*s^3*H[0, 0, -1, -1, -1, x] - (18*s^3*x*H[0, 0, -1, -1, -1, x])/ep + 
 54*Ls*s^3*x*H[0, 0, -1, -1, -1, x] - (42*I)*Pi*s^3*x*
  H[0, 0, -1, -1, -1, x] + (2*s^3*x^2*H[0, 0, -1, -1, -1, x])/ep - 
 6*Ls*s^3*x^2*H[0, 0, -1, -1, -1, x] + (40*I)*Pi*s^3*x^2*
  H[0, 0, -1, -1, -1, x] + (11*s^3*x^3*H[0, 0, -1, -1, -1, x])/ep - 
 33*Ls*s^3*x^3*H[0, 0, -1, -1, -1, x] + (82*I)*Pi*s^3*x^3*
  H[0, 0, -1, -1, -1, x] - (27*I)*Pi*s^3*H[0, 0, -1, -1, 0, x] + 
 (15*s^3*x*H[0, 0, -1, -1, 0, x])/ep - 45*Ls*s^3*x*H[0, 0, -1, -1, 0, x] - 
 (24*I)*Pi*s^3*x*H[0, 0, -1, -1, 0, x] + (13*s^3*x^2*H[0, 0, -1, -1, 0, x])/
  ep - 39*Ls*s^3*x^2*H[0, 0, -1, -1, 0, x] + 
 (6*I)*Pi*s^3*x^2*H[0, 0, -1, -1, 0, x] - (3*s^3*x^3*H[0, 0, -1, -1, 0, x])/
  ep + 9*Ls*s^3*x^3*H[0, 0, -1, -1, 0, x] - 
 (30*I)*Pi*s^3*x^3*H[0, 0, -1, -1, 0, x] - 
 (27*I)*Pi*s^3*H[0, 0, -1, 0, -1, x] + (15*s^3*x*H[0, 0, -1, 0, -1, x])/ep - 
 45*Ls*s^3*x*H[0, 0, -1, 0, -1, x] - (30*I)*Pi*s^3*x*H[0, 0, -1, 0, -1, x] + 
 (13*s^3*x^2*H[0, 0, -1, 0, -1, x])/ep - 
 39*Ls*s^3*x^2*H[0, 0, -1, 0, -1, x] - (29*I)*Pi*s^3*x^2*
  H[0, 0, -1, 0, -1, x] - (3*s^3*x^3*H[0, 0, -1, 0, -1, x])/ep + 
 9*Ls*s^3*x^3*H[0, 0, -1, 0, -1, x] - (33*I)*Pi*s^3*x^3*
  H[0, 0, -1, 0, -1, x] + (30*I)*Pi*s^3*x*H[0, 0, -1, 0, 0, x] - 
 (6*s^3*x^2*H[0, 0, -1, 0, 0, x])/ep + 18*Ls*s^3*x^2*H[0, 0, -1, 0, 0, x] + 
 I*Pi*s^3*x^2*H[0, 0, -1, 0, 0, x] + (7*s^3*x^3*H[0, 0, -1, 0, 0, x])/ep - 
 21*Ls*s^3*x^3*H[0, 0, -1, 0, 0, x] - (2*I)*Pi*s^3*x^3*H[0, 0, -1, 0, 0, x] - 
 (27*I)*Pi*s^3*H[0, 0, 0, -1, -1, x] + (15*s^3*x*H[0, 0, 0, -1, -1, x])/ep - 
 45*Ls*s^3*x*H[0, 0, 0, -1, -1, x] - (56*I)*Pi*s^3*x*H[0, 0, 0, -1, -1, x] + 
 (14*s^3*x^2*H[0, 0, 0, -1, -1, x])/ep - 
 42*Ls*s^3*x^2*H[0, 0, 0, -1, -1, x] - (24*I)*Pi*s^3*x^2*
  H[0, 0, 0, -1, -1, x] - (4*s^3*x^3*H[0, 0, 0, -1, -1, x])/ep + 
 12*Ls*s^3*x^3*H[0, 0, 0, -1, -1, x] - (40*I)*Pi*s^3*x^3*
  H[0, 0, 0, -1, -1, x] + (56*I)*Pi*s^3*x*H[0, 0, 0, -1, 0, x] - 
 (8*s^3*x^2*H[0, 0, 0, -1, 0, x])/ep + 24*Ls*s^3*x^2*H[0, 0, 0, -1, 0, x] + 
 (47*I)*Pi*s^3*x^2*H[0, 0, 0, -1, 0, x] + (6*s^3*x^3*H[0, 0, 0, -1, 0, x])/
  ep - 18*Ls*s^3*x^3*H[0, 0, 0, -1, 0, x] + 
 (26*I)*Pi*s^3*x^3*H[0, 0, 0, -1, 0, x] + 
 (54*I)*Pi*s^3*x*H[0, 0, 0, 0, -1, x] - (8*s^3*x^2*H[0, 0, 0, 0, -1, x])/ep + 
 24*Ls*s^3*x^2*H[0, 0, 0, 0, -1, x] + (56*I)*Pi*s^3*x^2*
  H[0, 0, 0, 0, -1, x] + (6*s^3*x^3*H[0, 0, 0, 0, -1, x])/ep - 
 18*Ls*s^3*x^3*H[0, 0, 0, 0, -1, x] + (12*I)*Pi*s^3*x^3*
  H[0, 0, 0, 0, -1, x] - (26*I)*Pi*s^3*x^2*H[0, 0, 0, 0, 0, x] - 
 (20*s^3*x^3*H[0, 0, 0, 0, 0, x])/ep + 60*Ls*s^3*x^3*H[0, 0, 0, 0, 0, x] + 
 (15*I)*Pi*s^3*x^3*H[0, 0, 0, 0, 0, x] - 
 116*s^3*H[-1, -1, -1, -1, -1, -1, x] - 
 348*s^3*x*H[-1, -1, -1, -1, -1, -1, x] - 
 348*s^3*x^2*H[-1, -1, -1, -1, -1, -1, x] - 
 116*s^3*x^3*H[-1, -1, -1, -1, -1, -1, x] + 
 41*s^3*H[-1, -1, -1, -1, -1, 0, x] + 97*s^3*x*H[-1, -1, -1, -1, -1, 0, x] + 
 71*s^3*x^2*H[-1, -1, -1, -1, -1, 0, x] + 
 15*s^3*x^3*H[-1, -1, -1, -1, -1, 0, x] + 
 41*s^3*H[-1, -1, -1, -1, 0, -1, x] + 97*s^3*x*H[-1, -1, -1, -1, 0, -1, x] + 
 71*s^3*x^2*H[-1, -1, -1, -1, 0, -1, x] + 
 15*s^3*x^3*H[-1, -1, -1, -1, 0, -1, x] + 10*s^3*H[-1, -1, -1, -1, 0, 0, x] - 
 22*s^3*x*H[-1, -1, -1, -1, 0, 0, x] - 
 20*s^3*x^2*H[-1, -1, -1, -1, 0, 0, x] + 
 12*s^3*x^3*H[-1, -1, -1, -1, 0, 0, x] + 30*s^3*H[-1, -1, -1, 0, -1, -1, x] + 
 86*s^3*x*H[-1, -1, -1, 0, -1, -1, x] + 
 82*s^3*x^2*H[-1, -1, -1, 0, -1, -1, x] + 
 26*s^3*x^3*H[-1, -1, -1, 0, -1, -1, x] + 35*s^3*H[-1, -1, -1, 0, -1, 0, x] + 
 40*s^3*x*H[-1, -1, -1, 0, -1, 0, x] + 
 31*s^3*x^2*H[-1, -1, -1, 0, -1, 0, x] + 
 26*s^3*x^3*H[-1, -1, -1, 0, -1, 0, x] + 35*s^3*H[-1, -1, -1, 0, 0, -1, x] + 
 40*s^3*x*H[-1, -1, -1, 0, 0, -1, x] + 
 31*s^3*x^2*H[-1, -1, -1, 0, 0, -1, x] + 
 26*s^3*x^3*H[-1, -1, -1, 0, 0, -1, x] - 45*s^3*H[-1, -1, -1, 0, 0, 0, x] - 
 128*s^3*x*H[-1, -1, -1, 0, 0, 0, x] - 96*s^3*x^2*H[-1, -1, -1, 0, 0, 0, x] - 
 40*s^3*x^3*H[-1, -1, -1, 0, 0, 0, x] + 7*s^3*H[-1, -1, 0, -1, -1, -1, x] + 
 63*s^3*x*H[-1, -1, 0, -1, -1, -1, x] + 
 105*s^3*x^2*H[-1, -1, 0, -1, -1, -1, x] + 
 49*s^3*x^3*H[-1, -1, 0, -1, -1, -1, x] + 27*s^3*H[-1, -1, 0, -1, -1, 0, x] + 
 22*s^3*x*H[-1, -1, 0, -1, -1, 0, x] - 7*s^3*x^2*H[-1, -1, 0, -1, -1, 0, x] - 
 2*s^3*x^3*H[-1, -1, 0, -1, -1, 0, x] + 27*s^3*H[-1, -1, 0, -1, 0, -1, x] + 
 22*s^3*x*H[-1, -1, 0, -1, 0, -1, x] - 7*s^3*x^2*H[-1, -1, 0, -1, 0, -1, x] - 
 2*s^3*x^3*H[-1, -1, 0, -1, 0, -1, x] - 7*s^3*H[-1, -1, 0, -1, 0, 0, x] - 
 71*s^3*x*H[-1, -1, 0, -1, 0, 0, x] - 70*s^3*x^2*H[-1, -1, 0, -1, 0, 0, x] - 
 33*s^3*x^3*H[-1, -1, 0, -1, 0, 0, x] + 39*s^3*H[-1, -1, 0, 0, -1, -1, x] + 
 64*s^3*x*H[-1, -1, 0, 0, -1, -1, x] + 
 27*s^3*x^2*H[-1, -1, 0, 0, -1, -1, x] + 
 2*s^3*x^3*H[-1, -1, 0, 0, -1, -1, x] - 33*s^3*H[-1, -1, 0, 0, -1, 0, x] - 
 126*s^3*x*H[-1, -1, 0, 0, -1, 0, x] - 96*s^3*x^2*H[-1, -1, 0, 0, -1, 0, x] - 
 30*s^3*x^3*H[-1, -1, 0, 0, -1, 0, x] - 33*s^3*H[-1, -1, 0, 0, 0, -1, x] - 
 126*s^3*x*H[-1, -1, 0, 0, 0, -1, x] - 96*s^3*x^2*H[-1, -1, 0, 0, 0, -1, x] - 
 30*s^3*x^3*H[-1, -1, 0, 0, 0, -1, x] + 124*s^3*x*H[-1, -1, 0, 0, 0, 0, x] + 
 206*s^3*x^2*H[-1, -1, 0, 0, 0, 0, x] + 82*s^3*x^3*H[-1, -1, 0, 0, 0, 0, x] - 
 26*s^3*H[-1, 0, -1, -1, -1, -1, x] + 30*s^3*x*H[-1, 0, -1, -1, -1, -1, x] + 
 138*s^3*x^2*H[-1, 0, -1, -1, -1, -1, x] + 
 82*s^3*x^3*H[-1, 0, -1, -1, -1, -1, x] + 20*s^3*H[-1, 0, -1, -1, -1, 0, x] + 
 24*s^3*x*H[-1, 0, -1, -1, -1, 0, x] - 
 26*s^3*x^2*H[-1, 0, -1, -1, -1, 0, x] - 
 30*s^3*x^3*H[-1, 0, -1, -1, -1, 0, x] + 20*s^3*H[-1, 0, -1, -1, 0, -1, x] + 
 24*s^3*x*H[-1, 0, -1, -1, 0, -1, x] - 
 26*s^3*x^2*H[-1, 0, -1, -1, 0, -1, x] - 
 30*s^3*x^3*H[-1, 0, -1, -1, 0, -1, x] + 5*s^3*H[-1, 0, -1, -1, 0, 0, x] - 
 35*s^3*x*H[-1, 0, -1, -1, 0, 0, x] - 29*s^3*x^2*H[-1, 0, -1, -1, 0, 0, x] + 
 2*s^3*x^3*H[-1, 0, -1, -1, 0, 0, x] + 25*s^3*H[-1, 0, -1, 0, -1, -1, x] + 
 25*s^3*x*H[-1, 0, -1, 0, -1, -1, x] - 
 33*s^3*x^2*H[-1, 0, -1, 0, -1, -1, x] - 
 33*s^3*x^3*H[-1, 0, -1, 0, -1, -1, x] - 7*s^3*H[-1, 0, -1, 0, -1, 0, x] - 
 59*s^3*x*H[-1, 0, -1, 0, -1, 0, x] - 45*s^3*x^2*H[-1, 0, -1, 0, -1, 0, x] - 
 2*s^3*x^3*H[-1, 0, -1, 0, -1, 0, x] - 7*s^3*H[-1, 0, -1, 0, 0, -1, x] - 
 59*s^3*x*H[-1, 0, -1, 0, 0, -1, x] - 45*s^3*x^2*H[-1, 0, -1, 0, 0, -1, x] - 
 2*s^3*x^3*H[-1, 0, -1, 0, 0, -1, x] + 52*s^3*x*H[-1, 0, -1, 0, 0, 0, x] + 
 128*s^3*x^2*H[-1, 0, -1, 0, 0, 0, x] + 49*s^3*x^3*H[-1, 0, -1, 0, 0, 0, x] + 
 29*s^3*H[-1, 0, 0, -1, -1, -1, x] + 62*s^3*x*H[-1, 0, 0, -1, -1, -1, x] - 
 7*s^3*x^2*H[-1, 0, 0, -1, -1, -1, x] - 
 40*s^3*x^3*H[-1, 0, 0, -1, -1, -1, x] - 11*s^3*H[-1, 0, 0, -1, -1, 0, x] - 
 55*s^3*x*H[-1, 0, 0, -1, -1, 0, x] - 21*s^3*x^2*H[-1, 0, 0, -1, -1, 0, x] + 
 26*s^3*x^3*H[-1, 0, 0, -1, -1, 0, x] - 11*s^3*H[-1, 0, 0, -1, 0, -1, x] - 
 55*s^3*x*H[-1, 0, 0, -1, 0, -1, x] - 21*s^3*x^2*H[-1, 0, 0, -1, 0, -1, x] + 
 26*s^3*x^3*H[-1, 0, 0, -1, 0, -1, x] + 40*s^3*x*H[-1, 0, 0, -1, 0, 0, x] + 
 105*s^3*x^2*H[-1, 0, 0, -1, 0, 0, x] + 26*s^3*x^3*H[-1, 0, 0, -1, 0, 0, x] - 
 9*s^3*H[-1, 0, 0, 0, -1, -1, x] - 60*s^3*x*H[-1, 0, 0, 0, -1, -1, x] - 
 48*s^3*x^2*H[-1, 0, 0, 0, -1, -1, x] + 
 12*s^3*x^3*H[-1, 0, 0, 0, -1, -1, x] + 54*s^3*x*H[-1, 0, 0, 0, -1, 0, x] + 
 111*s^3*x^2*H[-1, 0, 0, 0, -1, 0, x] + 15*s^3*x^3*H[-1, 0, 0, 0, -1, 0, x] + 
 54*s^3*x*H[-1, 0, 0, 0, 0, -1, x] + 111*s^3*x^2*H[-1, 0, 0, 0, 0, -1, x] + 
 15*s^3*x^3*H[-1, 0, 0, 0, 0, -1, x] - 176*s^3*x^2*H[-1, 0, 0, 0, 0, 0, x] - 
 116*s^3*x^3*H[-1, 0, 0, 0, 0, 0, x] - 60*s^3*H[0, -1, -1, -1, -1, -1, x] - 
 4*s^3*x*H[0, -1, -1, -1, -1, -1, x] + 
 172*s^3*x^2*H[0, -1, -1, -1, -1, -1, x] + 
 116*s^3*x^3*H[0, -1, -1, -1, -1, -1, x] + 
 42*s^3*H[0, -1, -1, -1, -1, 0, x] + 123*s^3*x*H[0, -1, -1, -1, -1, 0, x] + 
 66*s^3*x^2*H[0, -1, -1, -1, -1, 0, x] - 
 15*s^3*x^3*H[0, -1, -1, -1, -1, 0, x] + 42*s^3*H[0, -1, -1, -1, 0, -1, x] + 
 123*s^3*x*H[0, -1, -1, -1, 0, -1, x] + 
 66*s^3*x^2*H[0, -1, -1, -1, 0, -1, x] - 
 15*s^3*x^3*H[0, -1, -1, -1, 0, -1, x] - 9*s^3*H[0, -1, -1, -1, 0, 0, x] - 
 72*s^3*x*H[0, -1, -1, -1, 0, 0, x] - 84*s^3*x^2*H[0, -1, -1, -1, 0, 0, x] - 
 12*s^3*x^3*H[0, -1, -1, -1, 0, 0, x] + 39*s^3*H[0, -1, -1, 0, -1, -1, x] + 
 92*s^3*x*H[0, -1, -1, 0, -1, -1, x] + 
 27*s^3*x^2*H[0, -1, -1, 0, -1, -1, x] - 
 26*s^3*x^3*H[0, -1, -1, 0, -1, -1, x] - 3*s^3*H[0, -1, -1, 0, -1, 0, x] - 
 65*s^3*x*H[0, -1, -1, 0, -1, 0, x] - 99*s^3*x^2*H[0, -1, -1, 0, -1, 0, x] - 
 26*s^3*x^3*H[0, -1, -1, 0, -1, 0, x] - 3*s^3*H[0, -1, -1, 0, 0, -1, x] - 
 65*s^3*x*H[0, -1, -1, 0, 0, -1, x] - 99*s^3*x^2*H[0, -1, -1, 0, 0, -1, x] - 
 26*s^3*x^3*H[0, -1, -1, 0, 0, -1, x] + 44*s^3*x*H[0, -1, -1, 0, 0, 0, x] + 
 113*s^3*x^2*H[0, -1, -1, 0, 0, 0, x] + 40*s^3*x^3*H[0, -1, -1, 0, 0, 0, x] + 
 27*s^3*H[0, -1, 0, -1, -1, -1, x] + 57*s^3*x*H[0, -1, 0, -1, -1, -1, x] - 
 19*s^3*x^2*H[0, -1, 0, -1, -1, -1, x] - 
 49*s^3*x^3*H[0, -1, 0, -1, -1, -1, x] + 9*s^3*H[0, -1, 0, -1, -1, 0, x] - 
 25*s^3*x*H[0, -1, 0, -1, -1, 0, x] - 39*s^3*x^2*H[0, -1, 0, -1, -1, 0, x] + 
 2*s^3*x^3*H[0, -1, 0, -1, -1, 0, x] + 9*s^3*H[0, -1, 0, -1, 0, -1, x] - 
 25*s^3*x*H[0, -1, 0, -1, 0, -1, x] - 39*s^3*x^2*H[0, -1, 0, -1, 0, -1, x] + 
 2*s^3*x^3*H[0, -1, 0, -1, 0, -1, x] + 8*s^3*x*H[0, -1, 0, -1, 0, 0, x] + 
 66*s^3*x^2*H[0, -1, 0, -1, 0, 0, x] + 33*s^3*x^3*H[0, -1, 0, -1, 0, 0, x] + 
 9*s^3*H[0, -1, 0, 0, -1, -1, x] - 29*s^3*x*H[0, -1, 0, 0, -1, -1, x] - 
 35*s^3*x^2*H[0, -1, 0, 0, -1, -1, x] - 2*s^3*x^3*H[0, -1, 0, 0, -1, -1, x] + 
 14*s^3*x*H[0, -1, 0, 0, -1, 0, x] + 64*s^3*x^2*H[0, -1, 0, 0, -1, 0, x] + 
 30*s^3*x^3*H[0, -1, 0, 0, -1, 0, x] + 14*s^3*x*H[0, -1, 0, 0, 0, -1, x] + 
 64*s^3*x^2*H[0, -1, 0, 0, 0, -1, x] + 30*s^3*x^3*H[0, -1, 0, 0, 0, -1, x] - 
 108*s^3*x^2*H[0, -1, 0, 0, 0, 0, x] - 82*s^3*x^3*H[0, -1, 0, 0, 0, 0, x] + 
 42*s^3*x*H[0, 0, -1, -1, -1, -1, x] - 
 40*s^3*x^2*H[0, 0, -1, -1, -1, -1, x] - 
 82*s^3*x^3*H[0, 0, -1, -1, -1, -1, x] + 27*s^3*H[0, 0, -1, -1, -1, 0, x] + 
 24*s^3*x*H[0, 0, -1, -1, -1, 0, x] - 6*s^3*x^2*H[0, 0, -1, -1, -1, 0, x] + 
 30*s^3*x^3*H[0, 0, -1, -1, -1, 0, x] + 27*s^3*H[0, 0, -1, -1, 0, -1, x] + 
 24*s^3*x*H[0, 0, -1, -1, 0, -1, x] - 6*s^3*x^2*H[0, 0, -1, -1, 0, -1, x] + 
 30*s^3*x^3*H[0, 0, -1, -1, 0, -1, x] - 16*s^3*x*H[0, 0, -1, -1, 0, 0, x] + 
 21*s^3*x^2*H[0, 0, -1, -1, 0, 0, x] - 2*s^3*x^3*H[0, 0, -1, -1, 0, 0, x] + 
 27*s^3*H[0, 0, -1, 0, -1, -1, x] + 30*s^3*x*H[0, 0, -1, 0, -1, -1, x] + 
 29*s^3*x^2*H[0, 0, -1, 0, -1, -1, x] + 
 33*s^3*x^3*H[0, 0, -1, 0, -1, -1, x] - 30*s^3*x*H[0, 0, -1, 0, -1, 0, x] - 
 s^3*x^2*H[0, 0, -1, 0, -1, 0, x] + 2*s^3*x^3*H[0, 0, -1, 0, -1, 0, x] - 
 30*s^3*x*H[0, 0, -1, 0, 0, -1, x] - s^3*x^2*H[0, 0, -1, 0, 0, -1, x] + 
 2*s^3*x^3*H[0, 0, -1, 0, 0, -1, x] - 42*s^3*x^2*H[0, 0, -1, 0, 0, 0, x] - 
 49*s^3*x^3*H[0, 0, -1, 0, 0, 0, x] + 27*s^3*H[0, 0, 0, -1, -1, -1, x] + 
 56*s^3*x*H[0, 0, 0, -1, -1, -1, x] + 24*s^3*x^2*H[0, 0, 0, -1, -1, -1, x] + 
 40*s^3*x^3*H[0, 0, 0, -1, -1, -1, x] - 56*s^3*x*H[0, 0, 0, -1, -1, 0, x] - 
 47*s^3*x^2*H[0, 0, 0, -1, -1, 0, x] - 26*s^3*x^3*H[0, 0, 0, -1, -1, 0, x] - 
 56*s^3*x*H[0, 0, 0, -1, 0, -1, x] - 47*s^3*x^2*H[0, 0, 0, -1, 0, -1, x] - 
 26*s^3*x^3*H[0, 0, 0, -1, 0, -1, x] + 4*s^3*x^2*H[0, 0, 0, -1, 0, 0, x] - 
 26*s^3*x^3*H[0, 0, 0, -1, 0, 0, x] - 54*s^3*x*H[0, 0, 0, 0, -1, -1, x] - 
 56*s^3*x^2*H[0, 0, 0, 0, -1, -1, x] - 12*s^3*x^3*H[0, 0, 0, 0, -1, -1, x] + 
 26*s^3*x^2*H[0, 0, 0, 0, -1, 0, x] - 15*s^3*x^3*H[0, 0, 0, 0, -1, 0, x] + 
 26*s^3*x^2*H[0, 0, 0, 0, 0, -1, x] - 15*s^3*x^3*H[0, 0, 0, 0, 0, -1, x] + 
 116*s^3*x^3*H[0, 0, 0, 0, 0, 0, x] + ((11*I)/3)*Pi^3*s^3*Zeta[3] - 
 (9*Pi^2*s^3*x*Zeta[3])/(2*ep) + (27*Ls*Pi^2*s^3*x*Zeta[3])/2 + 
 ((43*I)/2)*Pi^3*s^3*x*Zeta[3] - (7*Pi^2*s^3*x^2*Zeta[3])/ep + 
 21*Ls*Pi^2*s^3*x^2*Zeta[3] + ((55*I)/2)*Pi^3*s^3*x^2*Zeta[3] - 
 (5*Pi^2*s^3*x^3*Zeta[3])/(2*ep) + (15*Ls*Pi^2*s^3*x^3*Zeta[3])/2 + 
 ((21*I)/2)*Pi^3*s^3*x^3*Zeta[3] - 37*Pi^2*s^3*H[-1, x]*Zeta[3] - 
 ((5*I)*Pi*s^3*x*H[-1, x]*Zeta[3])/ep + (15*I)*Ls*Pi*s^3*x*H[-1, x]*Zeta[3] - 
 (223*Pi^2*s^3*x*H[-1, x]*Zeta[3])/2 - ((8*I)*Pi*s^3*x^2*H[-1, x]*Zeta[3])/
  ep + (24*I)*Ls*Pi*s^3*x^2*H[-1, x]*Zeta[3] - 
 (691*Pi^2*s^3*x^2*H[-1, x]*Zeta[3])/6 - ((3*I)*Pi*s^3*x^3*H[-1, x]*Zeta[3])/
  ep + (9*I)*Ls*Pi*s^3*x^3*H[-1, x]*Zeta[3] - 
 (122*Pi^2*s^3*x^3*H[-1, x]*Zeta[3])/3 + (91*Pi^2*s^3*x*H[0, x]*Zeta[3])/2 + 
 ((5*I)*Pi*s^3*x^2*H[0, x]*Zeta[3])/ep - (15*I)*Ls*Pi*s^3*x^2*H[0, x]*
  Zeta[3] + (181*Pi^2*s^3*x^2*H[0, x]*Zeta[3])/2 + 
 ((3*I)*Pi*s^3*x^3*H[0, x]*Zeta[3])/ep - (9*I)*Ls*Pi*s^3*x^3*H[0, x]*
  Zeta[3] + (122*Pi^2*s^3*x^3*H[0, x]*Zeta[3])/3 - 
 (78*I)*Pi*s^3*H[-1, -1, x]*Zeta[3] + (s^3*x*H[-1, -1, x]*Zeta[3])/ep - 
 3*Ls*s^3*x*H[-1, -1, x]*Zeta[3] - (210*I)*Pi*s^3*x*H[-1, -1, x]*Zeta[3] + 
 (2*s^3*x^2*H[-1, -1, x]*Zeta[3])/ep - 6*Ls*s^3*x^2*H[-1, -1, x]*Zeta[3] - 
 (198*I)*Pi*s^3*x^2*H[-1, -1, x]*Zeta[3] + (s^3*x^3*H[-1, -1, x]*Zeta[3])/
  ep - 3*Ls*s^3*x^3*H[-1, -1, x]*Zeta[3] - (66*I)*Pi*s^3*x^3*H[-1, -1, x]*
  Zeta[3] + (95*I)*Pi*s^3*x*H[-1, 0, x]*Zeta[3] - 
 (s^3*x^2*H[-1, 0, x]*Zeta[3])/ep + 3*Ls*s^3*x^2*H[-1, 0, x]*Zeta[3] + 
 (163*I)*Pi*s^3*x^2*H[-1, 0, x]*Zeta[3] - (s^3*x^3*H[-1, 0, x]*Zeta[3])/ep + 
 3*Ls*s^3*x^3*H[-1, 0, x]*Zeta[3] + (74*I)*Pi*s^3*x^3*H[-1, 0, x]*Zeta[3] + 
 (80*I)*Pi*s^3*x*H[0, -1, x]*Zeta[3] - (s^3*x^2*H[0, -1, x]*Zeta[3])/ep + 
 3*Ls*s^3*x^2*H[0, -1, x]*Zeta[3] + (138*I)*Pi*s^3*x^2*H[0, -1, x]*Zeta[3] - 
 (s^3*x^3*H[0, -1, x]*Zeta[3])/ep + 3*Ls*s^3*x^3*H[0, -1, x]*Zeta[3] + 
 (66*I)*Pi*s^3*x^3*H[0, -1, x]*Zeta[3] - (105*I)*Pi*s^3*x^2*H[0, 0, x]*
  Zeta[3] + (s^3*x^3*H[0, 0, x]*Zeta[3])/ep - 
 3*Ls*s^3*x^3*H[0, 0, x]*Zeta[3] - (74*I)*Pi*s^3*x^3*H[0, 0, x]*Zeta[3] + 
 32*s^3*H[-1, -1, -1, x]*Zeta[3] + 87*s^3*x*H[-1, -1, -1, x]*Zeta[3] + 
 76*s^3*x^2*H[-1, -1, -1, x]*Zeta[3] + 21*s^3*x^3*H[-1, -1, -1, x]*Zeta[3] - 
 44*s^3*x*H[-1, -1, 0, x]*Zeta[3] - 80*s^3*x^2*H[-1, -1, 0, x]*Zeta[3] - 
 36*s^3*x^3*H[-1, -1, 0, x]*Zeta[3] - 27*s^3*x*H[-1, 0, -1, x]*Zeta[3] - 
 56*s^3*x^2*H[-1, 0, -1, x]*Zeta[3] - 29*s^3*x^3*H[-1, 0, -1, x]*Zeta[3] + 
 49*s^3*x^2*H[-1, 0, 0, x]*Zeta[3] + 46*s^3*x^3*H[-1, 0, 0, x]*Zeta[3] - 
 16*s^3*x*H[0, -1, -1, x]*Zeta[3] - 35*s^3*x^2*H[0, -1, -1, x]*Zeta[3] - 
 21*s^3*x^3*H[0, -1, -1, x]*Zeta[3] + 29*s^3*x^2*H[0, -1, 0, x]*Zeta[3] + 
 36*s^3*x^3*H[0, -1, 0, x]*Zeta[3] + 15*s^3*x^2*H[0, 0, -1, x]*Zeta[3] + 
 29*s^3*x^3*H[0, 0, -1, x]*Zeta[3] - 46*s^3*x^3*H[0, 0, 0, x]*Zeta[3] + 
 2*s^3*x*Zeta[3]^2 + 2*s^3*x^2*Zeta[3]^2 - (s^3*x^3*Zeta[3]^2)/2 + 
 ((51*I)/2)*Pi*s^3*x^2*Zeta[5] + ((45*I)/2)*Pi*s^3*x^3*Zeta[5] - 
 5*s^3*H[-1, x]*Zeta[5] - (15*s^3*x*H[-1, x]*Zeta[5])/2 - 
 22*s^3*x^2*H[-1, x]*Zeta[5] - (39*s^3*x^3*H[-1, x]*Zeta[5])/2 + 
 (39*s^3*x^3*H[0, x]*Zeta[5])/2


==> anc/f2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
Pi^4/30 - I*Pi*H[0, -1, 0, x] - I*Pi*H[0, 0, -1, x] + I*Pi*H[0, 0, 0, x] + 
 H[0, -1, -1, 0, x] + H[0, -1, 0, -1, x] - H[0, -1, 0, 0, x] + 
 H[0, 0, -1, -1, x] - H[0, 0, -1, 0, x] - H[0, 0, 0, -1, x] + 
 H[0, 0, 0, 0, x] + I*Pi*Zeta[3]


==> anc/f3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-323*Pi^6)/1512 - (149*Pi^4*H[0, -1, x])/1260 + (I/6)*Pi^3*H[0, -1, -1, x] - 
 ((4*I)/35)*Pi^3*H[0, -1, 0, x] - ((136*I)/105)*Pi^3*H[0, 0, -1, x] + 
 ((179*I)/105)*Pi^3*H[0, 0, 0, x] - (47*Pi^2*H[0, -1, -1, 0, x])/30 - 
 (3*Pi^2*H[0, -1, 0, -1, x])/14 - (33*Pi^2*H[0, -1, 0, 0, x])/35 + 
 (139*Pi^2*H[0, 0, -1, -1, x])/35 - (145*Pi^2*H[0, 0, -1, 0, x])/42 - 
 (219*Pi^2*H[0, 0, 0, -1, x])/70 + (158*Pi^2*H[0, 0, 0, 0, x])/35 + 
 ((87*I)/35)*Pi*H[0, -1, -1, -1, 0, x] + 
 ((227*I)/35)*Pi*H[0, -1, -1, 0, -1, x] - 
 ((192*I)/35)*Pi*H[0, -1, -1, 0, 0, x] + 
 ((251*I)/35)*Pi*H[0, -1, 0, -1, -1, x] - 
 ((274*I)/35)*Pi*H[0, -1, 0, -1, 0, x] - 
 ((449*I)/35)*Pi*H[0, -1, 0, 0, -1, x] - ((34*I)/7)*Pi*H[0, -1, 0, 0, 0, x] + 
 ((55*I)/7)*Pi*H[0, 0, -1, -1, -1, x] - 
 ((286*I)/35)*Pi*H[0, 0, -1, -1, 0, x] - 
 ((496*I)/35)*Pi*H[0, 0, -1, 0, -1, x] + 
 ((379*I)/35)*Pi*H[0, 0, -1, 0, 0, x] - 
 ((368*I)/35)*Pi*H[0, 0, 0, -1, -1, x] + 
 ((263*I)/35)*Pi*H[0, 0, 0, -1, 0, x] + 
 ((193*I)/35)*Pi*H[0, 0, 0, 0, -1, x] - 6*H[0, -1, -1, -1, -1, 0, x] - 
 6*H[0, -1, -1, -1, 0, -1, x] + 8*H[0, -1, -1, -1, 0, 0, x] - 
 10*H[0, -1, -1, 0, -1, -1, x] + 9*H[0, -1, -1, 0, -1, 0, x] + 
 9*H[0, -1, -1, 0, 0, -1, x] - 5*H[0, -1, -1, 0, 0, 0, x] - 
 10*H[0, -1, 0, -1, -1, -1, x] + 11*H[0, -1, 0, -1, -1, 0, x] + 
 11*H[0, -1, 0, -1, 0, -1, x] - 5*H[0, -1, 0, -1, 0, 0, x] + 
 16*H[0, -1, 0, 0, -1, -1, x] - 5*H[0, -1, 0, 0, -1, 0, x] - 
 5*H[0, -1, 0, 0, 0, -1, x] - 4*H[0, -1, 0, 0, 0, 0, x] + 
 2*H[0, 0, -1, -1, -1, -1, x] + 5*H[0, 0, -1, -1, -1, 0, x] + 
 5*H[0, 0, -1, -1, 0, -1, x] - 12*H[0, 0, -1, -1, 0, 0, x] + 
 11*H[0, 0, -1, 0, -1, -1, x] - 8*H[0, 0, -1, 0, -1, 0, x] - 
 8*H[0, 0, -1, 0, 0, -1, x] + 8*H[0, 0, -1, 0, 0, 0, x] + 
 7*H[0, 0, 0, -1, -1, -1, x] - 4*H[0, 0, 0, -1, -1, 0, x] - 
 4*H[0, 0, 0, -1, 0, -1, x] + 6*H[0, 0, 0, -1, 0, 0, x] - 
 2*H[0, 0, 0, 0, -1, -1, x] - ((1634*I)/105)*Pi^3*Zeta[3] + 
 ((23*I)/35)*Pi*H[0, -1, x]*Zeta[3] - (16*I)*Pi*H[0, 0, x]*Zeta[3] + 
 3*H[0, -1, -1, x]*Zeta[3] - 2*H[0, 0, -1, x]*Zeta[3] - (16*Zeta[3]^2)/3 + 
 ((75*I)/2)*Pi*Zeta[5]


==> anc/info.txt <==
In this file we briefly describe the ancillary files.

The files Amp_1Loop.m, Amp_2Loop.m and Amp_3Loop.m contain the 1, 2 and 3 Loop N=8 super gravity scattering amplitude as described in eq. 2.1. 

The files f2.m and f3.m contain the functions defined in eq. 5.3 and eq. 5.9 respectively.

For a definition of the variables see eq. 2.2 and x=t/s.
The parameter ep is the dimensional regulator such that the space time dimension is d=4-2 ep.
The functions H correspond to harmonic polylogarithms and are described in eq. 2.7.




